Robust quantum gates using smooth pulses and physics-informed neural networks

The presence of decoherence in quantum computers necessitates the suppression of noise. Dynamically corrected gates via specially designed control pulses offer a path forward, but hardware-specific experimental constraints can cause complications. Existing methods to obtain smooth pulses are either restricted to two-level systems, require an optimization over noise realizations or limited to piecewise-continuous pulse sequences. In this work, we present the first general method for obtaining truly smooth pulses that minimizes sensitivity to noise, eliminating the need for sampling over noise realizations and making assumptions regarding the underlying statistics of the experimental noise. We parametrize the Hamiltonian using a neural network, which allows the use of a large number of optimization parameters to adequately explore the functional control space. We demonstrate the capability of our approach by finding smooth shapes which suppress the effects of noise within the logical subspace as well as leakage out of that subspace.

==> anc/dqd.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "using DifferentialEquations, Flux, DiffEqFlux, Optim, DiffEqSensitivity, Plots, OrdinaryDiffEq, Zygote, StaticArrays, LinearAlgebra, BenchmarkTools, PaddedViews, LaTeXStrings, PGFPlotsX, PlotThemes, ApproxFun"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "pgfplotsx();\n",
    "Plots.PGFPlotsXBackend();"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "const σ0 = Hermitian(Complex{Float64}[1 0; 0 1]);\n",
    "const σx = Hermitian(Complex{Float64}[0 1; 1 0]);\n",
    "const σy = Hermitian(Complex{Float64}[0 -im; im 0]);\n",
    "const σz = Hermitian(Complex{Float64}[1 0; 0 -1]);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "Ωp_nn = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,2))\n",
    "θ_nn = initial_params(Ωp_nn);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cost_adjoint_nn (generic function with 2 methods)"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const β = 2π*0.2;\n",
    "\n",
    "const tol = 1e-7;\n",
    "\n",
    "const Hϵ = Hermitian(Complex{Float64}[1 0; 0 -1;]);\n",
    "\n",
    "\n",
    "const T = 6.0;\n",
    "tspan = (0.0, T);\n",
    "\n",
    "const θ = π/2;\n",
    "const Utarget = cos(θ/2)*σ0 + sin(θ/2)*im*σz;\n",
    "    \n",
    "const steepness = 20*T;\n",
    "smooth_square_envelope(t) = coth(steepness/4)*( tanh(steepness*t/(4*T)) - tanh(steepness*(t-T)/(4*T)) ) - 1;\n",
    "\n",
    "function schrodinger_nn(u, p, t)\n",
    "    @views @inbounds U = u[1:2,1:2];\n",
    "    @views @inbounds ℰ = u[3:4,1:2];\n",
    "    envelope = smooth_square_envelope(t);\n",
    "    nn_output = Ωp_nn([t/T],p)\n",
    "    @inbounds Ω = envelope*( nn_output[1]*sin(nn_output[2]) )\n",
    "    @inbounds H = Hermitian([β Ω; Ω -β]);\n",
    "    local dℰ = Hermitian(U'*Hϵ*U);\n",
    "    return [-im*H*U; dℰ; dℰ*ℰ - ℰ*dℰ]; # 1/2 of (dℰ*ℰ - ℰ*dℰ)/2 is in cost_adjoint_nn\n",
    "end\n",
    "\n",
    "const u0 = Complex{Float64}[1 0; 0 1; 0 0; 0 0; 0 0; 0 0];\n",
    "\n",
    "ode_nn = ODEProblem(schrodinger_nn, u0, tspan, θ);\n",
    "\n",
    "function callback(p, cost)\n",
    "    return cost < 1e-7\n",
    "end\n",
    "\n",
    "\n",
    "function cost_adjoint_nn(p, w=1.0)\n",
    "    ode_sol = solve(ode_nn, BS5(), p=Complex{Float64}.(p), abstol=tol, reltol=tol)\n",
    "    usol = last(ode_sol)\n",
    "    @views @inbounds Ugate = usol[1:2,1:2];\n",
    "    @views @inbounds ℰ = usol[3:4, 1:2];\n",
    "    @views @inbounds ℰ2 = usol[5:6, 1:2];\n",
    "\n",
    "    loss = abs(1.0 - abs(tr(Ugate*Utarget')/2)^2) + w^2*(norm(ℰ)/2)^2 + 4*w^4*(norm(ℰ2)/4)^2\n",
    "\n",
    "    return loss\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32mloss: 0.0868: 100%|█████████████████████████████████████| Time: 0:02:58\u001b[39m\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       " * Status: success\n",
       "\n",
       " * Candidate solution\n",
       "    Final objective value:     8.681951e-02\n",
       "\n",
       " * Found with\n",
       "    Algorithm:     RADAM\n",
       "\n",
       " * Convergence measures\n",
       "    |x - x'|               = NaN ≰ 0.0e+00\n",
       "    |x - x'|/|x'|          = NaN ≰ 0.0e+00\n",
       "    |f(x) - f(x')|         = NaN ≰ 0.0e+00\n",
       "    |f(x) - f(x')|/|f(x')| = NaN ≰ 0.0e+00\n",
       "    |g(x)|                 = NaN ≰ 0.0e+00\n",
       "\n",
       " * Work counters\n",
       "    Seconds run:   258  (vs limit Inf)\n",
       "    Iterations:    1000\n",
       "    f(x) calls:    1000\n",
       "    ∇f(x) calls:   1000\n"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "optimized_sol_nn = DiffEqFlux.sciml_train(p -> cost_adjoint_nn(p, 0.08), θ_nn, RADAM(0.003), maxiters = 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       " * Status: failure\n",
       "\n",
       " * Candidate solution\n",
       "    Final objective value:     3.179321e-06\n",
       "\n",
       " * Found with\n",
       "    Algorithm:     BFGS\n",
       "\n",
       " * Convergence measures\n",
       "    |x - x'|               = 1.48e-04 ≰ 0.0e+00\n",
       "    |x - x'|/|x'|          = 1.31e-05 ≰ 0.0e+00\n",
       "    |f(x) - f(x')|         = 3.52e-08 ≰ 0.0e+00\n",
       "    |f(x) - f(x')|/|f(x')| = 1.11e-02 ≰ 0.0e+00\n",
       "    |g(x)|                 = 1.82e-03 ≰ 1.0e-08\n",
       "\n",
       " * Work counters\n",
       "    Seconds run:   406  (vs limit Inf)\n",
       "    Iterations:    354\n",
       "    f(x) calls:    1000\n",
       "    ∇f(x) calls:   1000\n"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "optimized_sol_nn2 = DiffEqFlux.sciml_train(p -> cost_adjoint_nn(p, 0.08), optimized_sol_nn.minimizer, BFGS(initial_stepnorm=0.001), maxiters = 1000, allow_f_increases = true)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "nn_solution = optimized_sol_nn2.minimizer;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"428.07pt\" height=\"301.032pt\" viewBox=\"0 0 428.07 301.032\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.375 -7.921875 C 10.375 -9.4375 10.34375 -12 9.3125 -13.984375 C 8.40625 -15.71875 6.9375 -16.328125 5.65625 -16.328125 C 4.46875 -16.328125 2.96875 -15.78125 2.03125 -14 C 1.03125 -12.15625 0.9375 -9.859375 0.9375 -7.921875 C 0.9375 -6.515625 0.96875 -4.375 1.734375 -2.5 C 2.796875 0.046875 4.6875 0.390625 5.65625 0.390625 C 6.796875 0.390625 8.515625 -0.078125 9.53125 -2.421875 C 10.28125 -4.125 10.375 -6.125 10.375 -7.921875 Z M 5.65625 0 C 4.078125 0 3.140625 -1.359375 2.796875 -3.234375 C 2.515625 -4.6875 2.515625 -6.8125 2.515625 -8.203125 C 2.515625 -10.109375 2.515625 -11.6875 2.84375 -13.1875 C 3.3125 -15.296875 4.6875 -15.9375 5.65625 -15.9375 C 6.671875 -15.9375 7.984375 -15.265625 8.453125 -13.234375 C 8.765625 -11.828125 8.796875 -10.171875 8.796875 -8.203125 C 8.796875 -6.59375 8.796875 -4.625 8.5 -3.15625 C 7.984375 -0.46875 6.515625 0 5.65625 0 Z M 5.65625 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.578125 -15.78125 C 6.578125 -16.296875 6.546875 -16.328125 6.203125 -16.328125 C 5.234375 -15.171875 3.78125 -14.796875 2.390625 -14.75 C 2.328125 -14.75 2.203125 -14.75 2.171875 -14.703125 C 2.15625 -14.65625 2.15625 -14.59375 2.15625 -14.078125 C 2.921875 -14.078125 4.203125 -14.234375 5.1875 -14.828125 L 5.1875 -1.796875 C 5.1875 -0.9375 5.140625 -0.640625 3.015625 -0.640625 L 2.265625 -0.640625 L 2.265625 0 C 3.453125 -0.03125 4.6875 -0.046875 5.875 -0.046875 C 7.0625 -0.046875 8.296875 -0.03125 9.484375 0 L 9.484375 -0.640625 L 8.75 -0.640625 C 6.625 -0.640625 6.578125 -0.90625 6.578125 -1.796875 Z M 6.578125 -15.78125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.296875 -3.828125 L 9.859375 -3.828125 C 9.609375 -2.078125 9.40625 -1.78125 9.3125 -1.625 C 9.1875 -1.4375 7.40625 -1.4375 7.0625 -1.4375 L 2.328125 -1.4375 C 3.21875 -2.390625 4.9375 -4.15625 7.046875 -6.171875 C 8.546875 -7.609375 10.296875 -9.28125 10.296875 -11.734375 C 10.296875 -14.65625 7.984375 -16.328125 5.390625 -16.328125 C 2.671875 -16.328125 1.015625 -13.9375 1.015625 -11.703125 C 1.015625 -10.75 1.734375 -10.625 2.03125 -10.625 C 2.265625 -10.625 3.015625 -10.765625 3.015625 -11.640625 C 3.015625 -12.40625 2.375 -12.625 2.03125 -12.625 C 1.875 -12.625 1.734375 -12.59375 1.625 -12.546875 C 2.09375 -14.65625 3.53125 -15.6875 5.046875 -15.6875 C 7.1875 -15.6875 8.59375 -13.984375 8.59375 -11.734375 C 8.59375 -9.578125 7.34375 -7.734375 5.921875 -6.125 L 1.015625 -0.5625 L 1.015625 0 L 9.703125 0 Z M 10.296875 -3.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.453125 -8.40625 C 7.65625 -8.40625 8.625 -6.5 8.625 -4.296875 C 8.625 -1.328125 7.046875 -0.203125 5.609375 -0.203125 C 4.296875 -0.203125 2.171875 -0.84375 1.5 -2.734375 C 1.625 -2.6875 1.75 -2.6875 1.875 -2.6875 C 2.46875 -2.6875 2.921875 -3.09375 2.921875 -3.734375 C 2.921875 -4.453125 2.375 -4.765625 1.875 -4.765625 C 1.453125 -4.765625 0.8125 -4.5625 0.8125 -3.65625 C 0.8125 -1.390625 3.03125 0.390625 5.65625 0.390625 C 8.40625 0.390625 10.5 -1.75 10.5 -4.28125 C 10.5 -6.671875 8.515625 -8.40625 6.171875 -8.671875 C 8.046875 -9.0625 9.859375 -10.75 9.859375 -13 C 9.859375 -14.921875 7.90625 -16.328125 5.6875 -16.328125 C 3.4375 -16.328125 1.453125 -14.953125 1.453125 -12.96875 C 1.453125 -12.109375 2.09375 -11.953125 2.421875 -11.953125 C 2.9375 -11.953125 3.390625 -12.28125 3.390625 -12.921875 C 3.390625 -13.5625 2.9375 -13.890625 2.421875 -13.890625 C 2.328125 -13.890625 2.203125 -13.890625 2.09375 -13.828125 C 2.8125 -15.46875 4.765625 -15.765625 5.625 -15.765625 C 6.5 -15.765625 8.125 -15.34375 8.125 -12.96875 C 8.125 -12.28125 8.03125 -11.046875 7.1875 -9.953125 C 6.453125 -8.984375 5.609375 -8.9375 4.796875 -8.875 C 4.671875 -8.875 4.09375 -8.8125 4 -8.8125 C 3.828125 -8.796875 3.734375 -8.765625 3.734375 -8.59375 C 3.734375 -8.421875 3.75 -8.40625 4.25 -8.40625 Z M 5.453125 -8.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.296875 -15.984375 C 8.296875 -16.5 8.28125 -16.53125 7.828125 -16.53125 L 0.5 -4.84375 L 0.5 -4.203125 L 6.875 -4.203125 L 6.875 -1.78125 C 6.875 -0.890625 6.8125 -0.640625 5.09375 -0.640625 L 4.625 -0.640625 L 4.625 0 C 5.40625 -0.046875 6.75 -0.046875 7.578125 -0.046875 C 8.421875 -0.046875 9.75 -0.046875 10.546875 0 L 10.546875 -0.640625 L 10.078125 -0.640625 C 8.34375 -0.640625 8.296875 -0.890625 8.296875 -1.78125 L 8.296875 -4.203125 L 10.8125 -4.203125 L 10.8125 -4.84375 L 8.296875 -4.84375 Z M 6.9375 -14.359375 L 6.9375 -4.84375 L 0.984375 -4.84375 Z M 6.9375 -14.359375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.5625 6.03125 C 7.5625 6 7.5625 5.953125 7.484375 5.875 C 6.34375 4.71875 3.3125 1.5625 3.3125 -6.15625 C 3.3125 -13.859375 6.296875 -17 7.515625 -18.234375 C 7.515625 -18.25 7.5625 -18.3125 7.5625 -18.375 C 7.5625 -18.453125 7.484375 -18.5 7.390625 -18.5 C 7.109375 -18.5 5.015625 -16.671875 3.796875 -13.953125 C 2.5625 -11.21875 2.21875 -8.546875 2.21875 -6.171875 C 2.21875 -4.390625 2.390625 -1.390625 3.875 1.796875 C 5.0625 4.375 7.09375 6.171875 7.390625 6.171875 C 7.515625 6.171875 7.5625 6.125 7.5625 6.03125 Z M 7.5625 6.03125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-0-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.5 -6.15625 C 6.5 -7.921875 6.328125 -10.9375 4.84375 -14.125 C 3.65625 -16.703125 1.625 -18.5 1.328125 -18.5 C 1.265625 -18.5 1.15625 -18.484375 1.15625 -18.359375 C 1.15625 -18.3125 1.1875 -18.28125 1.203125 -18.234375 C 2.390625 -17 5.40625 -13.859375 5.40625 -6.171875 C 5.40625 1.53125 2.421875 4.671875 1.203125 5.90625 C 1.1875 5.953125 1.15625 5.984375 1.15625 6.03125 C 1.15625 6.15625 1.265625 6.171875 1.328125 6.171875 C 1.609375 6.171875 3.703125 4.34375 4.921875 1.625 C 6.15625 -1.109375 6.5 -3.78125 6.5 -6.15625 Z M 6.5 -6.15625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 16.28125 -5.6875 C 16.703125 -5.6875 17.140625 -5.6875 17.140625 -6.171875 C 17.140625 -6.671875 16.703125 -6.671875 16.28125 -6.671875 L 2.921875 -6.671875 C 2.5 -6.671875 2.046875 -6.671875 2.046875 -6.171875 C 2.046875 -5.6875 2.5 -5.6875 2.921875 -5.6875 Z M 16.28125 -5.6875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.96875 -9.9375 L 7.234375 -9.9375 C 7.703125 -9.9375 7.953125 -9.9375 7.953125 -10.375 C 7.953125 -10.640625 7.8125 -10.640625 7.3125 -10.640625 L 5.140625 -10.640625 L 6.046875 -14.25 C 6.15625 -14.59375 6.15625 -14.65625 6.15625 -14.828125 C 6.15625 -15.21875 5.828125 -15.4375 5.515625 -15.4375 C 5.3125 -15.4375 4.75 -15.359375 4.546875 -14.578125 L 3.578125 -10.640625 L 1.265625 -10.640625 C 0.765625 -10.640625 0.546875 -10.640625 0.546875 -10.171875 C 0.546875 -9.9375 0.71875 -9.9375 1.1875 -9.9375 L 3.390625 -9.9375 L 1.75 -3.40625 C 1.5625 -2.546875 1.484375 -2.296875 1.484375 -1.96875 C 1.484375 -0.8125 2.296875 0.25 3.6875 0.25 C 6.171875 0.25 7.515625 -3.359375 7.515625 -3.53125 C 7.515625 -3.6875 7.40625 -3.75 7.265625 -3.75 C 7.21875 -3.75 7.109375 -3.75 7.0625 -3.65625 C 7.046875 -3.625 7.015625 -3.609375 6.84375 -3.21875 C 6.328125 -1.96875 5.1875 -0.25 3.75 -0.25 C 3.015625 -0.25 2.96875 -0.859375 2.96875 -1.40625 C 2.96875 -1.4375 2.96875 -1.90625 3.03125 -2.203125 Z M 4.96875 -9.9375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 13.1875 -15.171875 C 13.390625 -15.90625 13.4375 -16.15625 14.65625 -16.15625 C 15.046875 -16.15625 15.296875 -16.15625 15.296875 -16.59375 C 15.296875 -16.875 15.0625 -16.875 14.96875 -16.875 C 14.546875 -16.875 14.078125 -16.828125 13.640625 -16.828125 L 12.28125 -16.828125 C 11.234375 -16.828125 10.15625 -16.875 9.109375 -16.875 C 8.890625 -16.875 8.59375 -16.875 8.59375 -16.421875 C 8.59375 -16.1875 8.796875 -16.1875 8.796875 -16.15625 L 9.40625 -16.15625 C 11.390625 -16.15625 11.390625 -15.953125 11.390625 -15.59375 C 11.390625 -15.5625 11.390625 -15.390625 11.296875 -15 L 8.453125 -3.703125 C 7.8125 -1.1875 6.15625 0.03125 4.96875 0.03125 C 4.125 0.03125 2.9375 -0.375 2.640625 -1.6875 C 2.734375 -1.65625 2.859375 -1.625 2.96875 -1.625 C 3.78125 -1.625 4.421875 -2.34375 4.421875 -3.0625 C 4.421875 -3.453125 4.171875 -3.984375 3.4375 -3.984375 C 2.984375 -3.984375 1.953125 -3.734375 1.953125 -2.125 C 1.953125 -0.5625 3.234375 0.515625 5.015625 0.515625 C 7.265625 0.515625 9.6875 -1.1875 10.28125 -3.53125 Z M 13.1875 -15.171875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.59375 -17.609375 C 10.59375 -17.640625 10.75 -18.015625 10.75 -18.0625 C 10.75 -18.359375 10.5 -18.53125 10.296875 -18.53125 C 10.171875 -18.53125 9.953125 -18.53125 9.75 -17.984375 L 1.484375 5.265625 C 1.484375 5.28125 1.328125 5.65625 1.328125 5.703125 C 1.328125 6 1.578125 6.171875 1.78125 6.171875 C 1.921875 6.171875 2.15625 6.15625 2.328125 5.625 Z M 10.59375 -17.609375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.9375 -16.53125 C 6.96875 -16.625 7.015625 -16.765625 7.015625 -16.890625 C 7.015625 -17.140625 6.765625 -17.140625 6.71875 -17.140625 C 6.6875 -17.140625 5.484375 -17.046875 5.359375 -17.015625 C 4.9375 -17 4.5625 -16.953125 4.125 -16.921875 C 3.515625 -16.875 3.328125 -16.84375 3.328125 -16.40625 C 3.328125 -16.15625 3.53125 -16.15625 3.875 -16.15625 C 5.09375 -16.15625 5.109375 -15.9375 5.109375 -15.6875 C 5.109375 -15.53125 5.0625 -15.34375 5.046875 -15.265625 L 1.453125 -0.96875 C 1.359375 -0.59375 1.359375 -0.546875 1.359375 -0.390625 C 1.359375 0.140625 1.78125 0.25 2.03125 0.25 C 2.453125 0.25 2.765625 -0.078125 2.890625 -0.34375 L 4 -4.8125 C 4.125 -5.359375 4.28125 -5.875 4.390625 -6.421875 C 4.671875 -7.453125 4.671875 -7.484375 5.140625 -8.203125 C 5.609375 -8.921875 6.71875 -10.40625 8.625 -10.40625 C 9.609375 -10.40625 9.953125 -9.65625 9.953125 -8.671875 C 9.953125 -7.28125 8.984375 -4.59375 8.453125 -3.109375 C 8.21875 -2.515625 8.109375 -2.203125 8.109375 -1.75 C 8.109375 -0.640625 8.875 0.25 10.046875 0.25 C 12.34375 0.25 13.21875 -3.390625 13.21875 -3.53125 C 13.21875 -3.65625 13.125 -3.75 12.96875 -3.75 C 12.75 -3.75 12.71875 -3.6875 12.59375 -3.265625 C 12.03125 -1.28125 11.109375 -0.25 10.125 -0.25 C 9.875 -0.25 9.484375 -0.265625 9.484375 -1.0625 C 9.484375 -1.703125 9.78125 -2.5 9.875 -2.765625 C 10.328125 -3.953125 11.4375 -6.875 11.4375 -8.296875 C 11.4375 -9.78125 10.578125 -10.890625 8.703125 -10.890625 C 7.28125 -10.890625 6.046875 -10.234375 5.046875 -8.9375 Z M 6.9375 -16.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.34375 -3.140625 C 8.25 -2.734375 8.203125 -2.640625 7.875 -2.265625 C 6.875 -0.96875 5.828125 -0.5 5.0625 -0.5 C 4.25 -0.5 3.484375 -1.140625 3.484375 -2.84375 C 3.484375 -4.15625 4.21875 -6.921875 4.765625 -8.03125 C 5.484375 -9.40625 6.59375 -10.40625 7.640625 -10.40625 C 9.265625 -10.40625 9.578125 -8.375 9.578125 -8.21875 L 9.515625 -7.875 Z M 9.875 -9.265625 C 9.5625 -9.984375 8.875 -10.890625 7.640625 -10.890625 C 4.9375 -10.890625 1.875 -7.515625 1.875 -3.828125 C 1.875 -1.265625 3.4375 0 5.015625 0 C 6.328125 0 7.484375 -1.03125 7.921875 -1.53125 L 7.390625 0.6875 C 7.046875 2.046875 6.890625 2.671875 6 3.53125 C 4.984375 4.546875 4.046875 4.546875 3.515625 4.546875 C 2.765625 4.546875 2.15625 4.5 1.53125 4.296875 C 2.328125 4.078125 2.515625 3.390625 2.515625 3.109375 C 2.515625 2.71875 2.21875 2.328125 1.6875 2.328125 C 1.09375 2.328125 0.4375 2.8125 0.4375 3.625 C 0.4375 4.640625 1.453125 5.046875 3.5625 5.046875 C 6.75 5.046875 8.40625 2.984375 8.71875 1.65625 L 11.46875 -9.40625 C 11.53125 -9.703125 11.53125 -9.75 11.53125 -9.8125 C 11.53125 -10.15625 11.265625 -10.421875 10.890625 -10.421875 C 10.296875 -10.421875 9.953125 -9.9375 9.875 -9.265625 Z M 9.875 -9.265625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.5625 -0.546875 C 4.171875 0.03125 5.09375 0.25 5.921875 0.25 C 7.515625 0.25 8.59375 -0.8125 9.171875 -1.578125 C 9.40625 -0.265625 10.453125 0.25 11.3125 0.25 C 12.0625 0.25 12.640625 -0.203125 13.09375 -1.09375 C 13.484375 -1.921875 13.828125 -3.4375 13.828125 -3.53125 C 13.828125 -3.65625 13.734375 -3.75 13.59375 -3.75 C 13.359375 -3.75 13.34375 -3.625 13.234375 -3.265625 C 12.875 -1.796875 12.40625 -0.25 11.390625 -0.25 C 10.671875 -0.25 10.625 -0.890625 10.625 -1.390625 C 10.625 -1.953125 10.84375 -2.84375 11.015625 -3.578125 L 11.703125 -6.25 C 11.8125 -6.71875 12.078125 -7.828125 12.203125 -8.28125 C 12.34375 -8.875 12.625 -9.9375 12.625 -10.03125 C 12.625 -10.40625 12.328125 -10.640625 11.953125 -10.640625 C 11.734375 -10.640625 11.21875 -10.546875 11.015625 -9.8125 L 9.28125 -2.9375 C 9.171875 -2.453125 9.171875 -2.390625 8.84375 -2 C 8.546875 -1.578125 7.578125 -0.25 6.03125 -0.25 C 4.640625 -0.25 4.203125 -1.265625 4.203125 -2.421875 C 4.203125 -3.140625 4.421875 -4 4.515625 -4.421875 L 5.625 -8.875 C 5.75 -9.34375 5.953125 -10.125 5.953125 -10.28125 C 5.953125 -10.671875 5.625 -10.890625 5.3125 -10.890625 C 5.09375 -10.890625 4.546875 -10.8125 4.34375 -10.03125 L 0.765625 4.28125 C 0.734375 4.390625 0.6875 4.546875 0.6875 4.6875 C 0.6875 5.0625 0.984375 5.3125 1.359375 5.3125 C 2.078125 5.3125 2.21875 4.75 2.390625 4.046875 Z M 3.5625 -0.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-2-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.046875 -15.1875 C 9.265625 -16.109375 9.359375 -16.15625 10.328125 -16.15625 L 13.53125 -16.15625 C 16.328125 -16.15625 16.328125 -13.78125 16.328125 -13.5625 C 16.328125 -11.5625 14.328125 -9.015625 11.0625 -9.015625 L 7.515625 -9.015625 Z M 13.21875 -8.8125 C 15.90625 -9.3125 18.359375 -11.1875 18.359375 -13.46875 C 18.359375 -15.390625 16.65625 -16.875 13.859375 -16.875 L 5.921875 -16.875 C 5.453125 -16.875 5.234375 -16.875 5.234375 -16.40625 C 5.234375 -16.15625 5.453125 -16.15625 5.828125 -16.15625 C 7.34375 -16.15625 7.34375 -15.953125 7.34375 -15.6875 C 7.34375 -15.640625 7.34375 -15.484375 7.234375 -15.125 L 3.90625 -1.828125 C 3.6875 -0.96875 3.625 -0.71875 1.90625 -0.71875 C 1.4375 -0.71875 1.1875 -0.71875 1.1875 -0.265625 C 1.1875 0 1.328125 0 1.828125 0 L 10.296875 0 C 14.078125 0 17 -2.859375 17 -5.359375 C 17 -7.390625 15.21875 -8.625 13.21875 -8.8125 Z M 9.703125 -0.71875 L 6.375 -0.71875 C 6.03125 -0.71875 5.984375 -0.71875 5.828125 -0.734375 C 5.5625 -0.765625 5.53125 -0.8125 5.53125 -1.015625 C 5.53125 -1.1875 5.578125 -1.328125 5.625 -1.5625 L 7.359375 -8.515625 L 12 -8.515625 C 14.921875 -8.515625 14.921875 -5.8125 14.921875 -5.609375 C 14.921875 -3.234375 12.765625 -0.71875 9.703125 -0.71875 Z M 9.703125 -0.71875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.28125 -10.546875 C 6.4375 -11.1875 6.5 -11.21875 7.171875 -11.21875 L 9.40625 -11.21875 C 11.34375 -11.21875 11.34375 -9.578125 11.34375 -9.421875 C 11.34375 -8.03125 9.953125 -6.265625 7.6875 -6.265625 L 5.21875 -6.265625 Z M 9.171875 -6.125 C 11.046875 -6.46875 12.75 -7.765625 12.75 -9.34375 C 12.75 -10.6875 11.5625 -11.71875 9.625 -11.71875 L 4.125 -11.71875 C 3.796875 -11.71875 3.640625 -11.71875 3.640625 -11.390625 C 3.640625 -11.21875 3.796875 -11.21875 4.046875 -11.21875 C 5.09375 -11.21875 5.09375 -11.078125 5.09375 -10.890625 C 5.09375 -10.859375 5.09375 -10.75 5.03125 -10.5 L 2.703125 -1.265625 C 2.5625 -0.671875 2.515625 -0.5 1.328125 -0.5 C 1 -0.5 0.828125 -0.5 0.828125 -0.1875 C 0.828125 0 0.921875 0 1.265625 0 L 7.15625 0 C 9.78125 0 11.796875 -1.984375 11.796875 -3.71875 C 11.796875 -5.125 10.5625 -5.984375 9.171875 -6.125 Z M 6.75 -0.5 L 4.421875 -0.5 C 4.1875 -0.5 4.15625 -0.5 4.046875 -0.515625 C 3.859375 -0.53125 3.84375 -0.5625 3.84375 -0.703125 C 3.84375 -0.828125 3.875 -0.921875 3.90625 -1.078125 L 5.109375 -5.921875 L 8.34375 -5.921875 C 10.359375 -5.921875 10.359375 -4.03125 10.359375 -3.890625 C 10.359375 -2.25 8.875 -0.5 6.75 -0.5 Z M 6.75 -0.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905768-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.125 -7 C 7.578125 -6.890625 7.375 -6.484375 7.375 -6.15625 C 7.375 -5.75 7.703125 -5.609375 7.9375 -5.609375 C 8.453125 -5.609375 8.8125 -6.0625 8.8125 -6.515625 C 8.8125 -7.234375 8 -7.5625 7.28125 -7.5625 C 6.234375 -7.5625 5.640625 -6.53125 5.484375 -6.203125 C 5.09375 -7.5 4.03125 -7.5625 3.71875 -7.5625 C 1.96875 -7.5625 1.046875 -5.3125 1.046875 -4.9375 C 1.046875 -4.875 1.109375 -4.78125 1.234375 -4.78125 C 1.375 -4.78125 1.40625 -4.890625 1.4375 -4.953125 C 2.03125 -6.859375 3.171875 -7.21875 3.671875 -7.21875 C 4.4375 -7.21875 4.59375 -6.5 4.59375 -6.09375 C 4.59375 -5.71875 4.5 -5.3125 4.296875 -4.5 L 3.703125 -2.140625 C 3.453125 -1.109375 2.953125 -0.171875 2.046875 -0.171875 C 1.953125 -0.171875 1.53125 -0.171875 1.171875 -0.390625 C 1.78125 -0.515625 1.921875 -1.03125 1.921875 -1.234375 C 1.921875 -1.578125 1.671875 -1.78125 1.34375 -1.78125 C 0.921875 -1.78125 0.484375 -1.421875 0.484375 -0.875 C 0.484375 -0.15625 1.28125 0.171875 2.03125 0.171875 C 2.84375 0.171875 3.4375 -0.484375 3.796875 -1.1875 C 4.0625 -0.171875 4.921875 0.171875 5.5625 0.171875 C 7.3125 0.171875 8.234375 -2.078125 8.234375 -2.453125 C 8.234375 -2.546875 8.171875 -2.609375 8.0625 -2.609375 C 7.90625 -2.609375 7.890625 -2.515625 7.84375 -2.390625 C 7.375 -0.875 6.375 -0.171875 5.609375 -0.171875 C 5.015625 -0.171875 4.6875 -0.625 4.6875 -1.328125 C 4.6875 -1.703125 4.75 -1.96875 5.03125 -3.109375 L 5.625 -5.4375 C 5.890625 -6.46875 6.46875 -7.21875 7.25 -7.21875 C 7.296875 -7.21875 7.765625 -7.21875 8.125 -7 Z M 8.125 -7 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1605552763905768-1\">\n",
       "  <path d=\"M 0.222656 0 L 426.921875 0 L 426.921875 300.066406 L 0.222656 300.066406 Z M 0.222656 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905768-2\">\n",
       "  <path d=\"M 41.871094 4.773438 L 422.148438 4.773438 L 422.148438 241.515625 L 41.871094 241.515625 Z M 41.871094 4.773438 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1605552763905768-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.222656 300.066406 L 428.519531 300.066406 L 428.519531 -1.125 L 0.222656 -1.125 Z M 0.222656 300.066406 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.222656 300.070312 L 0.222656 0 L 426.925781 0 L 426.925781 300.070312 Z M 0.222656 300.070312 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 41.871094 241.515625 L 422.148438 241.515625 L 422.148438 4.773438 L 41.871094 4.773438 Z M 41.871094 241.515625 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 10.797807 -0.000243848 L 10.797807 237.503213 M 85.776417 -0.000243848 L 85.776417 237.503213 M 160.758946 -0.000243848 L 160.758946 237.503213 M 235.737556 -0.000243848 L 235.737556 237.503213 M 310.720085 -0.000243848 L 310.720085 237.503213 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 0.00148263 1.261613 L 381.501648 1.261613 M 0.00148263 54.573118 L 381.501648 54.573118 M 0.00148263 107.884622 L 381.501648 107.884622 M 0.00148263 161.196126 L 381.501648 161.196126 M 0.00148263 214.50763 L 381.501648 214.50763 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.797807 -0.000243848 L 10.797807 4.251666 M 85.776417 -0.000243848 L 85.776417 4.251666 M 160.758946 -0.000243848 L 160.758946 4.251666 M 235.737556 -0.000243848 L 235.737556 4.251666 M 310.720085 -0.000243848 L 310.720085 4.251666 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00148263 1.261613 L 4.253393 1.261613 M 0.00148263 54.573118 L 4.253393 54.573118 M 0.00148263 107.884622 L 4.253393 107.884622 M 0.00148263 161.196126 L 4.253393 161.196126 M 0.00148263 214.50763 L 4.253393 214.50763 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00148263 -0.000243848 L 381.501648 -0.000243848 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00148263 -0.000243848 L 0.00148263 237.503213 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-1\" x=\"46.966227\" y=\"260.950885\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-2\" x=\"121.705894\" y=\"260.950885\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-3\" x=\"196.445561\" y=\"260.950885\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-4\" x=\"271.184231\" y=\"260.950885\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-5\" x=\"345.923897\" y=\"260.950885\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-1-1\" x=\"7.812131\" y=\"247.193125\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-4\" x=\"27.029336\" y=\"247.193125\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-1-1\" x=\"7.812131\" y=\"194.053002\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-3\" x=\"27.029336\" y=\"194.053002\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-1-1\" x=\"7.812131\" y=\"140.91288\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-2\" x=\"27.029336\" y=\"140.91288\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-1\" x=\"27.029336\" y=\"88.802446\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-2\" x=\"27.029336\" y=\"35.661327\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905768-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.797807 161.196126 L 11.67562 153.14297 L 12.553434 143.61634 L 13.435167 132.843529 L 14.31298 121.079258 L 16.342924 91.770471 L 18.372868 62.677219 L 19.391759 49.349343 L 20.406731 37.357781 L 21.421703 27.019958 L 22.436675 18.602352 L 23.451647 12.308741 L 24.466619 8.311554 L 25.48551 6.720517 L 26.500482 7.621843 L 27.515454 11.046884 L 28.530426 16.983883 L 29.545398 25.362301 L 30.56037 36.060655 L 31.575343 48.859491 L 32.594233 63.476656 L 33.609205 79.539862 L 34.624177 96.606284 L 35.639149 114.182151 L 36.654122 131.746262 L 37.669094 148.789171 L 38.687984 164.84062 L 39.702956 179.50873 L 40.717928 192.49175 L 41.732901 203.593742 L 42.747873 212.724571 L 43.762845 219.88032 L 44.781735 225.131527 L 45.796707 228.599675 L 46.81168 230.449353 L 48.03043 230.782452 L 49.253099 229.352086 L 50.471849 226.479598 L 51.694518 222.466735 L 54.135937 212.121074 L 56.577356 200.298022 L 59.018776 188.533751 L 61.460195 177.784453 L 63.901614 168.461602 L 66.343033 160.561279 L 70.469541 149.835493 L 74.599968 141.417887 L 78.726476 134.458079 L 82.856903 128.450542 L 91.823142 117.564085 L 100.7933 108.993645 L 109.061992 103.146779 L 117.330683 99.514042 L 126.195033 98.342317 L 135.059383 100.305641 L 140.193026 103.08016 L 145.330587 107.26545 L 150.464229 113.077046 L 155.60179 120.726565 L 164.728701 138.682557 L 173.855612 157.073537 L 175.858124 159.640358 L 177.856718 161.11775 L 179.85923 161.223558 L 181.857824 159.710897 L 183.860336 156.40342 L 185.862849 151.242346 L 187.861442 144.302132 L 189.863955 135.8375 L 194.225591 114.21742 L 198.591147 93.318401 L 200.770006 85.08498 L 202.952783 79.124468 L 205.135561 75.781722 L 207.31442 75.189982 L 209.508954 77.317896 L 211.703488 82.004794 L 213.898022 88.988115 L 216.092556 97.97003 L 218.287091 108.660546 L 220.481625 120.765753 L 222.676159 134.015253 L 224.870693 148.107297 L 227.300356 164.233205 L 229.7261 180.335599 L 232.151844 195.611124 L 234.577588 209.056564 L 235.792419 214.758434 L 237.003332 219.606003 L 238.218163 223.485626 L 239.429076 226.326764 L 240.643907 228.082391 L 241.85482 228.760346 L 243.069651 228.41549 L 244.284482 227.149714 L 248.900842 216.615951 L 253.517201 203.758332 L 255.825381 198.369967 L 258.13356 194.016168 L 260.44174 190.661666 L 262.753838 188.165383 L 267.554382 185.026415 L 272.354925 183.639156 L 277.155469 183.192412 L 281.956012 183.255113 L 290.0366 183.921311 L 298.121107 184.904932 L 307.988673 186.256922 L 317.856239 187.620668 L 327.132065 188.811987 L 336.40789 189.779933 L 343.837956 190.116951 L 351.268022 189.223462 L 354.986973 187.687288 L 358.702006 184.791287 L 362.417039 179.912367 L 366.132072 172.674323 L 367.276364 170.005613 L 368.416738 167.172313 L 369.561031 164.217529 L 370.705324 161.196126 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-1\" x=\"207.469113\" y=\"286.300371\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-2\" x=\"216.205721\" y=\"286.300371\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-3\" x=\"230.516363\" y=\"286.300371\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-4\" x=\"242.613204\" y=\"286.300371\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 72.985418 206.575957 L 225.917015 206.575957 L 225.917015 234.630725 L 72.985418 234.630725 Z M 72.985418 206.575957 \" transform=\"matrix(0.996795,0,0,-0.996795,41.869616,241.515382)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.00107017 0.00138135 L 17.006569 0.00138135 \" transform=\"matrix(0.996795,0,0,-0.996795,118.59091,21.622471)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-5\" x=\"138.523814\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-6\" x=\"150.973974\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-3-1\" x=\"165.550906\" y=\"33.849154\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-7\" x=\"179.67748\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-3-2\" x=\"198.056381\" y=\"33.849154\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-6\" x=\"208.102078\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-1\" x=\"216.850945\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-0-7\" x=\"225.587851\" y=\"30.143072\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-3\" x=\"234.337714\" y=\"30.143072\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905768-2-2\" x=\"246.434556\" y=\"30.143072\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 33,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function Ωsol(t,p)\n",
    "    envelope = smooth_square_envelope(t);\n",
    "    nn_output = Ωp_nn([t/T],p);\n",
    "    @inbounds Ω = envelope*nn_output[1]*sin(nn_output[2])\n",
    "    return Ω\n",
    "end\n",
    "\n",
    "const fonstsize = 24;\n",
    "theme(:default)\n",
    "\n",
    "# β = J/4 and Ω = g μB B_x/2, so g μB B_x/J == Ω/(2β)\n",
    "Plots.plot(τ -> Ωsol(τ / (4*β/(2π)), nn_solution)/(2*β), 0, T*(4*β)/(2π), label = L\"g\\mu_B B_x(t)/J\", xlabel = L\"t J/h\", xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-0), lw=2, palette = :tab10, legend = (0.19,0.99))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "Plots.savefig(\"dqd-pulse-2nd-order.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "fidelity (generic function with 1 method)"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function schrodinger_check(U, err, t)\n",
    "    envelope = smooth_square_envelope(t);\n",
    "    nn_output = Ωp_nn([t/T],nn_solution);\n",
    "    @inbounds Ω = envelope*(nn_output[1]*sin(nn_output[2]) )\n",
    "    βerr = β*(1+err)\n",
    "    @inbounds Herr = Hermitian([βerr Ω; Ω -βerr]);\n",
    "    return -im*Herr*U\n",
    "end\n",
    "\n",
    "const U0 = Complex{Float64}[1 0; 0 1;];\n",
    "\n",
    "ode_check = ODEProblem(schrodinger_check, U0, tspan);\n",
    "\n",
    "function fidelity(err)\n",
    "    ode_sol = solve(ode_check, BS5(), p=err, abstol=tol*0.1, reltol=tol*0.1)\n",
    "    Ugate = last(ode_sol)[1:2,1:2]\n",
    "    return abs(1.0 - abs(tr(Ugate*Utarget[1:2,1:2]')/2)^2)\n",
    "    #last(ode_sol)[4:6,1:3]\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"474.552pt\" height=\"290.627pt\" viewBox=\"0 0 474.552 290.627\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.390625 -7.9375 C 10.390625 -9.453125 10.375 -12.03125 9.328125 -14.015625 C 8.421875 -15.734375 6.953125 -16.359375 5.671875 -16.359375 C 4.484375 -16.359375 2.96875 -15.8125 2.03125 -14.03125 C 1.046875 -12.171875 0.9375 -9.875 0.9375 -7.9375 C 0.9375 -6.53125 0.96875 -4.375 1.734375 -2.5 C 2.796875 0.046875 4.703125 0.390625 5.671875 0.390625 C 6.8125 0.390625 8.53125 -0.078125 9.546875 -2.421875 C 10.296875 -4.140625 10.390625 -6.140625 10.390625 -7.9375 Z M 5.671875 0 C 4.078125 0 3.140625 -1.359375 2.796875 -3.25 C 2.53125 -4.703125 2.53125 -6.828125 2.53125 -8.21875 C 2.53125 -10.125 2.53125 -11.703125 2.84375 -13.21875 C 3.3125 -15.3125 4.703125 -15.96875 5.671875 -15.96875 C 6.6875 -15.96875 8 -15.296875 8.46875 -13.265625 C 8.78125 -11.859375 8.8125 -10.203125 8.8125 -8.21875 C 8.8125 -6.609375 8.8125 -4.625 8.515625 -3.171875 C 8 -0.46875 6.53125 0 5.671875 0 Z M 5.671875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.578125 -15.8125 C 6.578125 -16.328125 6.5625 -16.359375 6.21875 -16.359375 C 5.25 -15.203125 3.78125 -14.828125 2.40625 -14.78125 C 2.328125 -14.78125 2.203125 -14.78125 2.171875 -14.71875 C 2.15625 -14.671875 2.15625 -14.625 2.15625 -14.109375 C 2.921875 -14.109375 4.203125 -14.25 5.203125 -14.84375 L 5.203125 -1.8125 C 5.203125 -0.9375 5.140625 -0.640625 3.015625 -0.640625 L 2.28125 -0.640625 L 2.28125 0 C 3.46875 -0.03125 4.703125 -0.046875 5.890625 -0.046875 C 7.078125 -0.046875 8.3125 -0.03125 9.5 0 L 9.5 -0.640625 L 8.765625 -0.640625 C 6.640625 -0.640625 6.578125 -0.921875 6.578125 -1.8125 Z M 6.578125 -15.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.328125 -3.84375 L 9.875 -3.84375 C 9.625 -2.078125 9.4375 -1.78125 9.328125 -1.640625 C 9.203125 -1.4375 7.421875 -1.4375 7.078125 -1.4375 L 2.328125 -1.4375 C 3.21875 -2.40625 4.953125 -4.15625 7.046875 -6.1875 C 8.5625 -7.625 10.328125 -9.3125 10.328125 -11.75 C 10.328125 -14.671875 8 -16.359375 5.390625 -16.359375 C 2.671875 -16.359375 1.015625 -13.953125 1.015625 -11.734375 C 1.015625 -10.765625 1.734375 -10.640625 2.03125 -10.640625 C 2.28125 -10.640625 3.015625 -10.796875 3.015625 -11.65625 C 3.015625 -12.421875 2.375 -12.640625 2.03125 -12.640625 C 1.875 -12.640625 1.734375 -12.625 1.640625 -12.578125 C 2.109375 -14.671875 3.546875 -15.71875 5.046875 -15.71875 C 7.203125 -15.71875 8.609375 -14.015625 8.609375 -11.75 C 8.609375 -9.609375 7.34375 -7.75 5.9375 -6.140625 L 1.015625 -0.5625 L 1.015625 0 L 9.734375 0 Z M 10.328125 -3.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.828125 -14.484375 C 3.0625 -14.375 4.078125 -14.0625 5.125 -14.0625 C 7.421875 -14.0625 8.6875 -15.296875 9.40625 -16.015625 C 9.40625 -16.21875 9.40625 -16.328125 9.25 -16.328125 C 9.234375 -16.328125 9.1875 -16.328125 8.984375 -16.234375 C 8.125 -15.859375 7.109375 -15.5625 5.859375 -15.5625 C 5.125 -15.5625 4.015625 -15.671875 2.796875 -16.21875 C 2.53125 -16.328125 2.46875 -16.328125 2.453125 -16.328125 C 2.328125 -16.328125 2.296875 -16.3125 2.296875 -15.8125 L 2.296875 -8.640625 C 2.296875 -8.1875 2.296875 -8.0625 2.546875 -8.0625 C 2.671875 -8.0625 2.71875 -8.125 2.84375 -8.296875 C 3.640625 -9.40625 4.734375 -9.875 5.96875 -9.875 C 6.828125 -9.875 8.6875 -9.328125 8.6875 -5.09375 C 8.6875 -4.3125 8.6875 -2.875 7.9375 -1.734375 C 7.328125 -0.71875 6.359375 -0.203125 5.296875 -0.203125 C 3.65625 -0.203125 2 -1.34375 1.5625 -3.25 C 1.65625 -3.21875 1.859375 -3.171875 1.953125 -3.171875 C 2.28125 -3.171875 2.890625 -3.34375 2.890625 -4.109375 C 2.890625 -4.78125 2.421875 -5.046875 1.953125 -5.046875 C 1.390625 -5.046875 1.015625 -4.703125 1.015625 -4.015625 C 1.015625 -1.859375 2.71875 0.390625 5.34375 0.390625 C 7.890625 0.390625 10.328125 -1.8125 10.328125 -5 C 10.328125 -7.96875 8.390625 -10.265625 5.984375 -10.265625 C 4.734375 -10.265625 3.65625 -9.796875 2.828125 -8.90625 Z M 2.828125 -14.484375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.46875 -8.421875 C 7.671875 -8.421875 8.640625 -6.515625 8.640625 -4.3125 C 8.640625 -1.34375 7.046875 -0.203125 5.625 -0.203125 C 4.3125 -0.203125 2.171875 -0.84375 1.515625 -2.75 C 1.640625 -2.703125 1.75 -2.703125 1.875 -2.703125 C 2.46875 -2.703125 2.921875 -3.09375 2.921875 -3.734375 C 2.921875 -4.453125 2.375 -4.78125 1.875 -4.78125 C 1.453125 -4.78125 0.8125 -4.578125 0.8125 -3.65625 C 0.8125 -1.390625 3.046875 0.390625 5.671875 0.390625 C 8.421875 0.390625 10.515625 -1.75 10.515625 -4.28125 C 10.515625 -6.6875 8.53125 -8.421875 6.1875 -8.6875 C 8.0625 -9.078125 9.875 -10.765625 9.875 -13.015625 C 9.875 -14.953125 7.921875 -16.359375 5.6875 -16.359375 C 3.4375 -16.359375 1.453125 -14.96875 1.453125 -13 C 1.453125 -12.125 2.109375 -11.984375 2.421875 -11.984375 C 2.9375 -11.984375 3.390625 -12.296875 3.390625 -12.9375 C 3.390625 -13.59375 2.9375 -13.90625 2.421875 -13.90625 C 2.328125 -13.90625 2.203125 -13.90625 2.109375 -13.859375 C 2.828125 -15.5 4.78125 -15.796875 5.640625 -15.796875 C 6.515625 -15.796875 8.140625 -15.375 8.140625 -13 C 8.140625 -12.296875 8.046875 -11.0625 7.203125 -9.96875 C 6.453125 -9.015625 5.625 -8.953125 4.796875 -8.890625 C 4.671875 -8.890625 4.109375 -8.828125 4.015625 -8.828125 C 3.84375 -8.8125 3.734375 -8.78125 3.734375 -8.609375 C 3.734375 -8.4375 3.765625 -8.421875 4.25 -8.421875 Z M 5.46875 -8.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.546875 -1.1875 C 4.546875 -1.90625 3.953125 -2.40625 3.359375 -2.40625 C 2.640625 -2.40625 2.15625 -1.8125 2.15625 -1.21875 C 2.15625 -0.5 2.75 0 3.34375 0 C 4.0625 0 4.546875 -0.59375 4.546875 -1.1875 Z M 4.546875 -1.1875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.203125 -5.625 C 7.578125 -5.625 8 -5.625 8 -6.015625 C 8 -6.34375 7.75 -6.34375 7.296875 -6.34375 L 3.296875 -6.34375 C 3.90625 -8.59375 5.375 -9.953125 7.578125 -9.953125 L 8.296875 -9.953125 C 8.71875 -9.953125 9.078125 -9.953125 9.078125 -10.34375 C 9.078125 -10.671875 8.8125 -10.671875 8.359375 -10.671875 L 7.53125 -10.671875 C 4.484375 -10.671875 1.140625 -8.234375 1.140625 -4.359375 C 1.140625 -1.609375 3 0.25 5.4375 0.25 C 7.03125 0.25 8.59375 -0.75 8.59375 -0.984375 C 8.59375 -1.140625 8.515625 -1.28125 8.359375 -1.28125 C 8.296875 -1.28125 8.234375 -1.265625 8.125 -1.15625 C 7.171875 -0.546875 6.265625 -0.25 5.515625 -0.25 C 4.203125 -0.25 2.828125 -1.109375 2.828125 -3.515625 C 2.828125 -3.984375 2.875 -4.625 3.09375 -5.625 Z M 7.203125 -5.625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.328125 -3.953125 C 11.625 -3.953125 11.921875 -3.953125 11.921875 -4.296875 C 11.921875 -4.640625 11.625 -4.640625 11.328125 -4.640625 L 2.03125 -4.640625 C 1.734375 -4.640625 1.421875 -4.640625 1.421875 -4.296875 C 1.421875 -3.953125 1.734375 -3.953125 2.03125 -3.953125 Z M 11.328125 -3.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.828125 -5.9375 C 1.828125 -10.03125 3.75 -10.96875 4.859375 -10.96875 C 5.21875 -10.96875 6.109375 -10.890625 6.453125 -10.234375 C 6.171875 -10.234375 5.65625 -10.234375 5.65625 -9.625 C 5.65625 -9.15625 6.03125 -9 6.28125 -9 C 6.421875 -9 6.890625 -9.078125 6.890625 -9.65625 C 6.890625 -10.75 6.03125 -11.359375 4.84375 -11.359375 C 2.796875 -11.359375 0.65625 -9.234375 0.65625 -5.4375 C 0.65625 -0.75 2.59375 0.28125 3.96875 0.28125 C 5.640625 0.28125 7.21875 -1.21875 7.21875 -3.53125 C 7.21875 -5.671875 5.828125 -7.234375 4.078125 -7.234375 C 3.03125 -7.234375 2.25 -6.546875 1.828125 -5.34375 Z M 3.96875 -0.140625 C 1.859375 -0.140625 1.859375 -3.296875 1.859375 -3.9375 C 1.859375 -5.171875 2.4375 -6.96875 4.046875 -6.96875 C 4.328125 -6.96875 5.171875 -6.96875 5.734375 -5.78125 C 6.046875 -5.109375 6.046875 -4.40625 6.046875 -3.546875 C 6.046875 -2.609375 6.046875 -1.921875 5.6875 -1.234375 C 5.3125 -0.53125 4.765625 -0.140625 3.96875 -0.140625 Z M 3.96875 -0.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.953125 -10.0625 C 2.125 -9.984375 2.84375 -9.765625 3.5625 -9.765625 C 5.15625 -9.765625 6.03125 -10.625 6.53125 -11.125 C 6.53125 -11.265625 6.53125 -11.34375 6.421875 -11.34375 C 6.40625 -11.34375 6.375 -11.34375 6.234375 -11.28125 C 5.640625 -11.015625 4.9375 -10.8125 4.078125 -10.8125 C 3.5625 -10.8125 2.78125 -10.875 1.9375 -11.265625 C 1.75 -11.34375 1.71875 -11.34375 1.703125 -11.34375 C 1.609375 -11.34375 1.59375 -11.328125 1.59375 -10.984375 L 1.59375 -6 C 1.59375 -5.6875 1.59375 -5.609375 1.765625 -5.609375 C 1.859375 -5.609375 1.890625 -5.640625 1.984375 -5.765625 C 2.53125 -6.53125 3.28125 -6.859375 4.140625 -6.859375 C 4.75 -6.859375 6.03125 -6.484375 6.03125 -3.546875 C 6.03125 -2.984375 6.03125 -2 5.515625 -1.203125 C 5.09375 -0.5 4.421875 -0.140625 3.671875 -0.140625 C 2.546875 -0.140625 1.390625 -0.921875 1.078125 -2.25 C 1.15625 -2.234375 1.296875 -2.203125 1.359375 -2.203125 C 1.578125 -2.203125 2.015625 -2.328125 2.015625 -2.859375 C 2.015625 -3.3125 1.6875 -3.5 1.359375 -3.5 C 0.96875 -3.5 0.703125 -3.265625 0.703125 -2.78125 C 0.703125 -1.296875 1.890625 0.28125 3.71875 0.28125 C 5.484375 0.28125 7.171875 -1.25 7.171875 -3.46875 C 7.171875 -5.53125 5.828125 -7.140625 4.15625 -7.140625 C 3.28125 -7.140625 2.546875 -6.8125 1.953125 -6.1875 Z M 1.953125 -10.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.78125 -11.125 C 5.78125 -11.484375 5.765625 -11.5 5.453125 -11.5 L 0.34375 -3.375 L 0.34375 -2.921875 L 4.78125 -2.921875 L 4.78125 -1.234375 C 4.78125 -0.625 4.75 -0.453125 3.546875 -0.453125 L 3.21875 -0.453125 L 3.21875 0 C 3.765625 -0.03125 4.6875 -0.03125 5.28125 -0.03125 C 5.859375 -0.03125 6.796875 -0.03125 7.34375 0 L 7.34375 -0.453125 L 7.015625 -0.453125 C 5.8125 -0.453125 5.78125 -0.625 5.78125 -1.234375 L 5.78125 -2.921875 L 7.53125 -2.921875 L 7.53125 -3.375 L 5.78125 -3.375 Z M 4.828125 -9.984375 L 4.828125 -3.375 L 0.6875 -3.375 Z M 4.828125 -9.984375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-3-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.796875 -5.84375 C 5.328125 -5.84375 6 -4.515625 6 -2.984375 C 6 -0.921875 4.90625 -0.140625 3.90625 -0.140625 C 2.984375 -0.140625 1.515625 -0.578125 1.046875 -1.90625 C 1.140625 -1.875 1.21875 -1.875 1.3125 -1.875 C 1.71875 -1.875 2.03125 -2.15625 2.03125 -2.59375 C 2.03125 -3.09375 1.65625 -3.3125 1.3125 -3.3125 C 1.015625 -3.3125 0.5625 -3.1875 0.5625 -2.546875 C 0.5625 -0.96875 2.109375 0.28125 3.9375 0.28125 C 5.84375 0.28125 7.3125 -1.21875 7.3125 -2.96875 C 7.3125 -4.640625 5.9375 -5.84375 4.296875 -6.03125 C 5.609375 -6.3125 6.859375 -7.484375 6.859375 -9.046875 C 6.859375 -10.375 5.5 -11.359375 3.953125 -11.359375 C 2.390625 -11.359375 1.015625 -10.40625 1.015625 -9.03125 C 1.015625 -8.421875 1.46875 -8.3125 1.6875 -8.3125 C 2.046875 -8.3125 2.359375 -8.546875 2.359375 -8.984375 C 2.359375 -9.4375 2.046875 -9.65625 1.6875 -9.65625 C 1.609375 -9.65625 1.53125 -9.65625 1.46875 -9.625 C 1.953125 -10.765625 3.3125 -10.96875 3.921875 -10.96875 C 4.515625 -10.96875 5.65625 -10.671875 5.65625 -9.03125 C 5.65625 -8.546875 5.59375 -7.6875 5 -6.921875 C 4.484375 -6.25 3.90625 -6.21875 3.328125 -6.171875 C 3.25 -6.171875 2.859375 -6.140625 2.78125 -6.140625 C 2.671875 -6.125 2.59375 -6.109375 2.59375 -5.984375 C 2.59375 -5.859375 2.609375 -5.84375 2.953125 -5.84375 Z M 3.796875 -5.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.171875 -10.546875 C 9.3125 -11.0625 9.34375 -11.234375 10.1875 -11.234375 C 10.46875 -11.234375 10.640625 -11.234375 10.640625 -11.546875 C 10.640625 -11.734375 10.484375 -11.734375 10.421875 -11.734375 C 10.125 -11.734375 9.796875 -11.703125 9.484375 -11.703125 L 8.546875 -11.703125 C 7.828125 -11.703125 7.0625 -11.734375 6.34375 -11.734375 C 6.1875 -11.734375 5.984375 -11.734375 5.984375 -11.4375 C 5.984375 -11.265625 6.125 -11.265625 6.125 -11.234375 L 6.546875 -11.234375 C 7.921875 -11.234375 7.921875 -11.109375 7.921875 -10.84375 C 7.921875 -10.828125 7.921875 -10.703125 7.859375 -10.4375 L 5.875 -2.578125 C 5.4375 -0.828125 4.28125 0.015625 3.453125 0.015625 C 2.875 0.015625 2.046875 -0.265625 1.84375 -1.171875 C 1.90625 -1.15625 2 -1.140625 2.0625 -1.140625 C 2.625 -1.140625 3.078125 -1.640625 3.078125 -2.125 C 3.078125 -2.40625 2.90625 -2.765625 2.390625 -2.765625 C 2.078125 -2.765625 1.359375 -2.59375 1.359375 -1.484375 C 1.359375 -0.390625 2.25 0.359375 3.484375 0.359375 C 5.046875 0.359375 6.734375 -0.828125 7.15625 -2.453125 Z M 9.171875 -10.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.8125 -6.578125 C -16.328125 -6.578125 -16.359375 -6.5625 -16.359375 -6.21875 C -15.203125 -5.25 -14.828125 -3.78125 -14.78125 -2.40625 C -14.78125 -2.328125 -14.78125 -2.203125 -14.71875 -2.171875 C -14.671875 -2.15625 -14.625 -2.15625 -14.109375 -2.15625 C -14.109375 -2.921875 -14.25 -4.203125 -14.84375 -5.203125 L -1.8125 -5.203125 C -0.9375 -5.203125 -0.640625 -5.140625 -0.640625 -3.015625 L -0.640625 -2.28125 L 0 -2.28125 C -0.03125 -3.46875 -0.046875 -4.703125 -0.046875 -5.890625 C -0.046875 -7.078125 -0.03125 -8.3125 0 -9.5 L -0.640625 -9.5 L -0.640625 -8.765625 C -0.640625 -6.640625 -0.921875 -6.578125 -1.8125 -6.578125 Z M -15.8125 -6.578125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -5.6875 -16.3125 C -5.6875 -16.734375 -5.6875 -17.171875 -6.1875 -17.171875 C -6.6875 -17.171875 -6.6875 -16.734375 -6.6875 -16.3125 L -6.6875 -2.921875 C -6.6875 -2.5 -6.6875 -2.046875 -6.1875 -2.046875 C -5.6875 -2.046875 -5.6875 -2.5 -5.6875 -2.921875 Z M -5.6875 -16.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.96875 -20.546875 C -17.109375 -20.546875 -16.921875 -18.640625 -16.921875 -17.875 L -16.921875 -8.53125 C -16.921875 -7.296875 -16.21875 -5.09375 -14.875 -4.703125 C -14.71875 -4.75 -14.703125 -4.796875 -14.703125 -4.953125 C -14.703125 -5.5 -15.140625 -6.234375 -15.515625 -6.578125 C -15.515625 -7.34375 -15.5625 -8.09375 -15.5625 -8.859375 L -15.5625 -10.390625 C -15.5625 -10.390625 -15.125 -10.296875 -15.09375 -10.296875 C -10.5625 -9.328125 -6.734375 -7.875 -4.3125 -6.78125 C -3.984375 -6.640625 -0.890625 -5.296875 -0.59375 -4.953125 C -0.59375 -3.859375 -1.1875 -3.046875 -2.15625 -2.59375 C -2.296875 -2.53125 -2.40625 -2.53125 -2.40625 -2.34375 C -2.40625 -1.78125 -1.609375 -0.421875 -1.1875 -0.421875 C -1.140625 -0.421875 -1.09375 -0.453125 -1.046875 -0.46875 C 0.125 -0.921875 0.796875 -2.03125 0.796875 -3.25 C 0.796875 -4.5 -0.125 -5.96875 -1.046875 -6.75 C -1.984375 -7.578125 -6.03125 -9.203125 -7.53125 -9.84375 L -7.53125 -14.625 C -7.5 -14.609375 -7.46875 -14.578125 -7.453125 -14.578125 C -7.34375 -14.578125 -7.28125 -14.71875 -7.28125 -14.828125 C -7.28125 -15.375 -7.96875 -16.78125 -8.734375 -16.78125 C -8.90625 -16.78125 -8.890625 -16.609375 -8.890625 -16.3125 L -8.890625 -10.375 C -11.109375 -11.015625 -13.296875 -11.859375 -15.5625 -12.296875 L -15.5625 -15.5625 C -15.5625 -16.1875 -15.6875 -17.921875 -15.140625 -18.359375 C -15 -18.40625 -14.75 -18.34375 -14.625 -18.40625 C -14.578125 -18.46875 -14.546875 -18.53125 -14.546875 -18.609375 C -14.546875 -19.203125 -15.296875 -20.546875 -15.96875 -20.546875 Z M -15.96875 -20.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.53125 0 L 11.53125 -0.625 C 10 -0.625 9.90625 -0.71875 9.90625 -1.640625 L 9.90625 -7.265625 C 9.90625 -8.46875 9.671875 -10.453125 6.859375 -10.453125 C 4.96875 -10.453125 3.984375 -9 3.625 -8.046875 L 3.609375 -8.046875 L 3.609375 -10.453125 L 0.78125 -10.1875 L 0.78125 -9.578125 C 2.203125 -9.578125 2.40625 -9.4375 2.40625 -8.28125 L 2.40625 -1.640625 C 2.40625 -0.734375 2.3125 -0.625 0.78125 -0.625 L 0.78125 0 C 1.359375 -0.046875 2.40625 -0.046875 3.03125 -0.046875 C 3.65625 -0.046875 4.734375 -0.046875 5.296875 0 L 5.296875 -0.625 C 3.765625 -0.625 3.671875 -0.71875 3.671875 -1.640625 L 3.671875 -6.234375 C 3.671875 -8.421875 5.015625 -10.078125 6.6875 -10.078125 C 8.453125 -10.078125 8.640625 -8.5 8.640625 -7.359375 L 8.640625 -1.640625 C 8.640625 -0.734375 8.546875 -0.625 7.015625 -0.625 L 7.015625 0 C 7.59375 -0.046875 8.640625 -0.046875 9.265625 -0.046875 C 9.890625 -0.046875 10.953125 -0.046875 11.53125 0 Z M 11.53125 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.71875 -2.125 L 10.71875 -3.46875 L 10.296875 -3.46875 L 10.296875 -2.09375 C 10.296875 -0.640625 9.640625 -0.453125 9.328125 -0.453125 C 8.359375 -0.453125 8.359375 -1.6875 8.359375 -2.75 L 8.359375 -6.1875 C 8.359375 -7.765625 8.359375 -8.59375 7.359375 -9.53125 C 6.46875 -10.3125 5.4375 -10.546875 4.625 -10.546875 C 2.75 -10.546875 1.390625 -9.078125 1.390625 -7.5 C 1.390625 -6.609375 2.09375 -6.5625 2.25 -6.5625 C 2.546875 -6.5625 3.109375 -6.75 3.109375 -7.421875 C 3.109375 -8.015625 2.65625 -8.28125 2.25 -8.28125 C 2.15625 -8.28125 2.03125 -8.265625 1.953125 -8.234375 C 2.453125 -9.734375 3.75 -10.171875 4.578125 -10.171875 C 5.78125 -10.171875 7.09375 -9.125 7.09375 -7.109375 L 7.09375 -6.0625 C 5.6875 -6.015625 3.984375 -5.828125 2.65625 -5.109375 C 1.140625 -4.28125 0.71875 -3.078125 0.71875 -2.171875 C 0.71875 -0.328125 2.859375 0.1875 4.125 0.1875 C 5.4375 0.1875 6.65625 -0.546875 7.1875 -1.90625 C 7.234375 -0.859375 7.90625 0.09375 8.953125 0.09375 C 9.453125 0.09375 10.71875 -0.234375 10.71875 -2.125 Z M 7.09375 -3.3125 C 7.09375 -1.234375 5.609375 -0.1875 4.296875 -0.1875 C 3.109375 -0.1875 2.171875 -1.078125 2.171875 -2.171875 C 2.171875 -2.890625 2.484375 -4.15625 3.875 -4.921875 C 5.015625 -5.5625 6.328125 -5.65625 7.09375 -5.703125 Z M 7.09375 -3.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.109375 0 L 5.109375 -0.625 C 3.703125 -0.625 3.65625 -0.765625 3.65625 -1.625 L 3.65625 -10.453125 L 0.90625 -10.1875 L 0.90625 -9.578125 C 2.25 -9.578125 2.4375 -9.4375 2.4375 -8.28125 L 2.4375 -1.640625 C 2.4375 -0.734375 2.34375 -0.625 0.8125 -0.625 L 0.8125 0 C 1.390625 -0.046875 2.40625 -0.046875 3.015625 -0.046875 C 3.578125 -0.046875 4.5625 -0.046875 5.109375 0 Z M 3.9375 -14.421875 C 3.9375 -15 3.484375 -15.40625 2.984375 -15.40625 C 2.40625 -15.40625 2 -14.953125 2 -14.421875 C 2 -13.84375 2.453125 -13.4375 2.953125 -13.4375 C 3.53125 -13.4375 3.9375 -13.890625 3.9375 -14.421875 Z M 3.9375 -14.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.3125 -9.640625 L 11.3125 -10.265625 L 9.8125 -10.21875 C 9.3125 -10.21875 8.515625 -10.21875 8.046875 -10.265625 L 8.046875 -9.640625 C 8.640625 -9.59375 8.984375 -9.3125 8.984375 -8.6875 C 8.984375 -8.46875 8.984375 -8.421875 8.828125 -8.09375 L 6.203125 -1.453125 L 3.359375 -8.625 C 3.21875 -8.921875 3.21875 -8.984375 3.21875 -9.078125 C 3.21875 -9.640625 4.015625 -9.640625 4.375 -9.640625 L 4.375 -10.265625 C 3.796875 -10.21875 2.75 -10.21875 2.15625 -10.21875 C 1.5 -10.21875 0.765625 -10.21875 0.234375 -10.265625 L 0.234375 -9.640625 C 1.140625 -9.640625 1.640625 -9.640625 1.9375 -8.90625 L 5.390625 -0.21875 C 5.53125 0.140625 5.5625 0.1875 5.78125 0.1875 C 6 0.1875 6.015625 0.140625 6.15625 -0.21875 L 9.328125 -8.125 C 9.546875 -8.640625 9.9375 -9.59375 11.3125 -9.640625 Z M 11.3125 -9.640625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.1875 -6 C 9.1875 -8.421875 7.90625 -10.546875 5.1875 -10.546875 C 2.65625 -10.546875 0.640625 -8.140625 0.640625 -5.203125 C 0.640625 -2.09375 2.90625 0.1875 5.4375 0.1875 C 8.125 0.1875 9.171875 -2.34375 9.171875 -2.84375 C 9.171875 -3.015625 8.984375 -3.015625 8.984375 -3.015625 C 8.8125 -3.015625 8.78125 -2.953125 8.6875 -2.671875 C 8.171875 -1.046875 6.859375 -0.234375 5.609375 -0.234375 C 4.578125 -0.234375 3.5625 -0.8125 2.90625 -1.859375 C 2.171875 -3.078125 2.171875 -4.484375 2.171875 -5.609375 L 9.09375 -5.609375 C 9.1875 -5.703125 9.1875 -5.75 9.1875 -6 Z M 7.90625 -5.96875 L 2.203125 -5.96875 C 2.359375 -9.40625 4.203125 -10.171875 5.15625 -10.171875 C 6.78125 -10.171875 7.875 -8.640625 7.90625 -5.96875 Z M 7.90625 -5.96875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.171875 -2.8125 C 9.171875 -2.90625 9.140625 -2.984375 8.984375 -2.984375 C 8.8125 -2.984375 8.78125 -2.953125 8.6875 -2.65625 C 8.0625 -0.71875 6.703125 -0.234375 5.6875 -0.234375 C 4.15625 -0.234375 2.3125 -1.640625 2.3125 -5.1875 C 2.3125 -8.8125 4.078125 -10.125 5.484375 -10.125 C 6.421875 -10.125 7.8125 -9.671875 8.328125 -8.359375 C 7.875 -8.359375 7.203125 -8.359375 7.203125 -7.515625 C 7.203125 -6.859375 7.765625 -6.65625 8.0625 -6.65625 C 8.234375 -6.65625 8.921875 -6.734375 8.921875 -7.5625 C 8.921875 -9.265625 7.3125 -10.546875 5.46875 -10.546875 C 2.9375 -10.546875 0.78125 -8.21875 0.78125 -5.15625 C 0.78125 -1.984375 3.03125 0.1875 5.46875 0.1875 C 8.421875 0.1875 9.171875 -2.546875 9.171875 -2.8125 Z M 9.171875 -2.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.296875 -5.109375 C 10.296875 -8.171875 8.0625 -10.546875 5.46875 -10.546875 C 2.859375 -10.546875 0.640625 -8.171875 0.640625 -5.109375 C 0.640625 -2.09375 2.859375 0.1875 5.46875 0.1875 C 8.0625 0.1875 10.296875 -2.09375 10.296875 -5.109375 Z M 8.765625 -5.296875 C 8.765625 -4.375 8.71875 -2.9375 8.0625 -1.796875 C 7.40625 -0.6875 6.375 -0.234375 5.46875 -0.234375 C 4.34375 -0.234375 3.390625 -0.90625 2.84375 -1.84375 C 2.25 -2.90625 2.171875 -4.25 2.171875 -5.296875 C 2.171875 -6.296875 2.21875 -7.546875 2.84375 -8.625 C 3.3125 -9.40625 4.25 -10.171875 5.46875 -10.171875 C 6.546875 -10.171875 7.453125 -9.578125 8.015625 -8.734375 C 8.765625 -7.609375 8.765625 -6.046875 8.765625 -5.296875 Z M 8.765625 -5.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.953125 -9.21875 C 7.953125 -9.984375 7.1875 -10.453125 6.375 -10.453125 C 4.5625 -10.453125 3.765625 -8.6875 3.53125 -7.859375 L 3.515625 -7.859375 L 3.515625 -10.453125 L 0.734375 -10.1875 L 0.734375 -9.578125 C 2.15625 -9.578125 2.359375 -9.4375 2.359375 -8.28125 L 2.359375 -1.640625 C 2.359375 -0.734375 2.265625 -0.625 0.734375 -0.625 L 0.734375 0 C 1.3125 -0.046875 2.40625 -0.046875 3.03125 -0.046875 C 3.71875 -0.046875 4.9375 -0.046875 5.59375 0 L 5.59375 -0.625 C 3.875 -0.625 3.578125 -0.625 3.578125 -1.6875 L 3.578125 -5.640625 C 3.578125 -7.921875 4.5625 -10.078125 6.34375 -10.078125 C 6.515625 -10.078125 6.6875 -10.046875 6.859375 -9.984375 C 6.859375 -9.984375 6.328125 -9.8125 6.328125 -9.1875 C 6.328125 -8.625 6.78125 -8.375 7.140625 -8.375 C 7.421875 -8.375 7.953125 -8.546875 7.953125 -9.21875 Z M 7.953125 -9.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.328125 -2.953125 L 7.328125 -4.328125 L 6.90625 -4.328125 L 6.90625 -2.984375 C 6.90625 -1.34375 6.25 -0.234375 5.25 -0.234375 C 4.5625 -0.234375 3.609375 -0.71875 3.609375 -2.890625 L 3.609375 -9.640625 L 6.953125 -9.640625 L 6.953125 -10.265625 L 3.609375 -10.265625 L 3.609375 -14.6875 L 3.171875 -14.6875 C 3.125 -12.21875 2.296875 -10.078125 0.265625 -10.03125 L 0.265625 -9.640625 L 2.34375 -9.640625 L 2.34375 -2.9375 C 2.34375 -2.484375 2.34375 0.1875 5.109375 0.1875 C 6.515625 0.1875 7.328125 -1.1875 7.328125 -2.953125 Z M 7.328125 -2.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905769-7-10\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.4375 0 L 11.4375 -0.625 C 10.03125 -0.625 9.8125 -0.765625 9.8125 -1.90625 L 9.8125 -16.5625 L 6.96875 -16.3125 L 6.96875 -15.6875 C 8.375 -15.6875 8.59375 -15.546875 8.59375 -14.390625 L 8.59375 -8.8125 C 8.5 -8.921875 7.515625 -10.453125 5.59375 -10.453125 C 3.15625 -10.453125 0.78125 -8.28125 0.78125 -5.140625 C 0.78125 -2 3.015625 0.1875 5.34375 0.1875 C 7.375 0.1875 8.421875 -1.390625 8.546875 -1.546875 L 8.546875 0.1875 Z M 8.546875 -2.859375 C 8.546875 -2.15625 8.125 -1.5 7.5625 -1.03125 C 6.75 -0.3125 5.9375 -0.1875 5.484375 -0.1875 C 4.796875 -0.1875 2.3125 -0.546875 2.3125 -5.109375 C 2.3125 -9.78125 5.078125 -10.078125 5.703125 -10.078125 C 6.796875 -10.078125 7.6875 -9.453125 8.234375 -8.59375 C 8.546875 -8.09375 8.546875 -8.015625 8.546875 -7.59375 Z M 8.546875 -2.859375 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1605552763905769-1\">\n",
       "  <path d=\"M 0.0820312 0 L 474.023438 0 L 474.023438 290.253906 L 0.0820312 290.253906 Z M 0.0820312 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905769-2\">\n",
       "  <path d=\"M 81.464844 4.785156 L 462.480469 4.785156 L 462.480469 166 L 81.464844 166 Z M 81.464844 4.785156 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905769-3\">\n",
       "  <path d=\"M 81.464844 69 L 462.480469 69 L 462.480469 241.976562 L 81.464844 241.976562 Z M 81.464844 69 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1605552763905769-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.0820312 290.253906 L 475.800781 290.253906 L 475.800781 -1.089844 L 0.0820312 -1.089844 Z M 0.0820312 290.253906 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.078125 290.257812 L 0.078125 0 L 474.027344 0 L 474.027344 290.257812 Z M 0.078125 290.257812 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 81.464844 241.976562 L 462.480469 241.976562 L 462.480469 4.785156 L 81.464844 4.785156 Z M 81.464844 241.976562 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -487.31022 -297.099123 L -487.31022 -59.603298 M -413.97012 -297.099123 L -413.97012 -59.603298 M -371.059649 -297.099123 L -371.059649 -59.603298 M -340.614374 -297.099123 L -340.614374 -59.603298 M -317.002077 -297.099123 L -317.002077 -59.603298 M -297.711726 -297.099123 L -297.711726 -59.603298 M -281.405669 -297.099123 L -281.405669 -59.603298 M -267.266452 -297.099123 L -267.266452 -59.603298 M -254.805167 -297.099123 L -254.805167 -59.603298 M -243.654155 -297.099123 L -243.654155 -59.603298 M -170.317966 -297.099123 L -170.317966 -59.603298 M -127.403584 -297.099123 L -127.403584 -59.603298 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -498.113129 -255.319007 L -116.608497 -255.319007 M -498.113129 -212.764461 L -116.608497 -212.764461 M -498.113129 -170.213827 L -116.608497 -170.213827 M -498.113129 -127.659281 L -116.608497 -127.659281 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.31022 -297.099123 L -487.31022 -292.851491 M -413.97012 -297.099123 L -413.97012 -292.851491 M -371.059649 -297.099123 L -371.059649 -292.851491 M -340.614374 -297.099123 L -340.614374 -292.851491 M -317.002077 -297.099123 L -317.002077 -292.851491 M -297.711726 -297.099123 L -297.711726 -292.851491 M -281.405669 -297.099123 L -281.405669 -292.851491 M -267.266452 -297.099123 L -267.266452 -292.851491 M -254.805167 -297.099123 L -254.805167 -292.851491 M -243.654155 -297.099123 L -243.654155 -292.851491 M -170.317966 -297.099123 L -170.317966 -292.851491 M -127.403584 -297.099123 L -127.403584 -292.851491 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.113129 -255.319007 L -493.877231 -255.319007 M -498.113129 -212.764461 L -493.877231 -212.764461 M -498.113129 -170.213827 L -493.877231 -170.213827 M -498.113129 -127.659281 L -493.877231 -127.659281 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.113129 -297.099123 L -116.608497 -297.099123 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.113129 -297.099123 L -498.113129 -59.603298 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"71.862297\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"83.215726\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"89.949084\" y=\"261.446451\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"101.301855\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"145.107292\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"156.459722\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"163.19308\" y=\"261.446451\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-3\" x=\"174.545851\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"241.951\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"253.304429\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"260.037787\" y=\"261.446451\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-4\" x=\"271.390557\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"320.8797\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"332.23213\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"338.965488\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"394.123697\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"405.477125\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-3\" x=\"412.209485\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"436.979694\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-1\" x=\"448.333123\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-5\" x=\"455.066481\" y=\"261.446451\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"33.495538\" y=\"210.279121\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"44.848309\" y=\"210.279121\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-2-1\" x=\"56.202396\" y=\"201.295651\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-3-1\" x=\"69.574234\" y=\"201.295651\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"33.495538\" y=\"167.780665\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"44.848309\" y=\"167.780665\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-2-1\" x=\"56.202396\" y=\"158.797195\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-3-2\" x=\"69.574234\" y=\"158.797195\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"33.495538\" y=\"125.283208\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"44.848309\" y=\"125.283208\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-2-1\" x=\"56.202396\" y=\"116.299737\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-3-3\" x=\"69.574234\" y=\"116.299737\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-2\" x=\"33.495538\" y=\"82.784751\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-0-1\" x=\"44.848309\" y=\"82.784751\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-2-1\" x=\"56.202396\" y=\"73.801281\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-3-4\" x=\"69.574234\" y=\"73.801281\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905769-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.31022 -191.952629 L -483.797905 -190.724492 L -451.299218 -179.370094 L -431.770279 -172.548851 L -415.268659 -166.779738 L -397.31596 -160.517805 L -380.779138 -154.740869 L -363.053293 -148.549339 L -342.515248 -141.37217 L -324.25356 -134.996811 L -308.244758 -129.407616 L -290.796612 -123.313867 L -273.258507 -117.184918 L -253.827351 -110.402787 L -235.358365 -103.957025 L -216.154062 -97.253119 L -199.992721 -91.613077 L -180.260397 -84.729254 L -161.697541 -78.263935 L -131.975851 -67.914732 L -127.403584 -66.322848 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905769-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.31022 -290.187921 L -483.797905 -290.234856 L -451.299218 -290.379572 L -431.770279 -290.011914 L -415.268659 -289.198371 L -397.31596 -287.516528 L -380.779138 -284.946828 L -363.053293 -280.824356 L -342.515248 -274.136096 L -324.25356 -266.606913 L -308.244758 -259.030796 L -290.796612 -250.050535 L -273.258507 -240.553988 L -253.827351 -229.829304 L -235.358365 -219.63264 L -216.154062 -209.205212 L -199.992721 -200.608255 L -180.260397 -190.106512 L -161.697541 -179.467876 L -131.975851 -156.727791 L -127.403584 -152.280684 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-1-2\" x=\"261.385058\" y=\"278.937003\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-4-1\" x=\"271.172496\" y=\"282.650238\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-5-1\" x=\"24.600954\" y=\"154.310952\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-6-1\" x=\"24.600954\" y=\"137.456584\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-6-2\" x=\"24.600954\" y=\"112.706257\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -489.981613 -111.814753 L -373.60197 -111.814753 L -373.60197 -64.852213 L -489.981613 -64.852213 Z M -489.981613 -111.814753 \" transform=\"matrix(0.998718,0,0,-0.998718,578.939498,-54.741743)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.00112398 -0.000853323 L 17.008961 -0.000853323 \" transform=\"matrix(0.998718,0,0,-0.998718,93.571435,22.456179)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-1\" x=\"113.542803\" y=\"29.410254\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-2\" x=\"125.745326\" y=\"29.410254\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-3\" x=\"136.706104\" y=\"29.410254\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-4\" x=\"142.676027\" y=\"29.410254\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-5\" x=\"153.636806\" y=\"29.410254\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.00112398 0.00157679 L 17.008961 0.00157679 \" transform=\"matrix(0.998718,0,0,-0.998718,93.571435,43.915637)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-6\" x=\"113.542803\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-7\" x=\"123.237958\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-8\" x=\"134.198737\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-8\" x=\"142.652148\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-5\" x=\"151.105559\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-6\" x=\"160.800714\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-9\" x=\"170.495869\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-5\" x=\"178.94928\" y=\"51.45596\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905769-7-10\" x=\"188.644435\" y=\"51.45596\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot(ϵ -> 1-cos(π*ϵ/4) , 1e-2, 3.0e-1, label=\"naive\", xlabel=L\"\\epsilon_J\",ylabel=L\"1-\\mathcal F\", xaxis=:log10, yaxis=:log10, xticks=([0.01,0.02,0.03,0.04,0.05,0.06,0.07,0.08,0.09,0.1,0.2,0.3], [L\"0.01\",L\"0.02\",L\"\",L\"\",L\"0.05\",L\"\",L\"\",L\"\",L\"\",L\"0.1\",L\"0.2\",L\"0.3\"]), xformatter=LaTeXStrings.latexstring, yticks=([1e-6,1e-5,1e-4,1e-3], [L\"10^{-6}\",L\"10^{-5}\",L\"10^{-4}\",L\"10^{-3}\"]), yformatter=LaTeXStrings.latexstring, xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-0), lw=2, palette = :tab10, legend = :topleft  )\n",
    "Plots.plot!(fidelity , 1e-2, 3.0e-1, label=\"corrected\", xlabel=L\"\\epsilon_J\",ylabel=L\"1-\\mathcal F\", xaxis=:log10, yaxis=:log10, xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-0), lw=2, palette = :tab10, legend = :topleft  )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "Plots.savefig(\"dqd-fidelity-2nd-order.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fun{Chebyshev{Interval{:closed,:closed,Float64},Float64},Float64,Array{Float64,1}}(Chebyshev(0.0..6.0), [-0.444, 1.428, 0.025, -0.356, -0.727, 0.356, 0.251, -0.757, 0.689, -1.112, 0.866, -0.024, -0.195, -0.094, -0.328, 0.812, -0.29, -0.214, -0.063, 0.152, 0.285, -0.309, -0.068, 0.088, 0.083, 0.016, -0.13, 0.034, 0.032])"
     ]
    }
   ],
   "source": [
    "BbyJApprox = Fun(t -> Ωsol(t, nn_solution)/β, Chebyshev(Interval(0,T)) );\n",
    "BbyJApproxChop = Fun(Chebyshev(Interval(0,T)), round.(coefficients(chop(BbyJApprox, 0.01)),digits=3) );\n",
    "print(BbyJApproxChop)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [],
   "source": [
    "ΩApproxChop(t) = BbyJApproxChop(t)*β;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"436.005pt\" height=\"258.561pt\" viewBox=\"0 0 436.005 258.561\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.890625 -2.53125 C 3.890625 -3.390625 3.796875 -3.90625 3.546875 -4.40625 C 3.1875 -5.109375 2.546875 -5.28125 2.109375 -5.28125 C 1.109375 -5.28125 0.734375 -4.546875 0.625 -4.3125 C 0.34375 -3.734375 0.328125 -2.953125 0.328125 -2.53125 C 0.328125 -2.015625 0.34375 -1.203125 0.734375 -0.578125 C 1.09375 0.015625 1.6875 0.171875 2.109375 0.171875 C 2.484375 0.171875 3.171875 0.046875 3.578125 -0.734375 C 3.859375 -1.3125 3.890625 -2.015625 3.890625 -2.53125 Z M 2.109375 -0.0625 C 1.84375 -0.0625 1.28125 -0.1875 1.125 -1.015625 C 1.03125 -1.46875 1.03125 -2.21875 1.03125 -2.625 C 1.03125 -3.1875 1.03125 -3.734375 1.125 -4.171875 C 1.28125 -4.984375 1.90625 -5.0625 2.109375 -5.0625 C 2.375 -5.0625 2.921875 -4.9375 3.078125 -4.203125 C 3.1875 -3.765625 3.1875 -3.171875 3.1875 -2.625 C 3.1875 -2.15625 3.1875 -1.453125 3.078125 -1 C 2.921875 -0.171875 2.375 -0.0625 2.109375 -0.0625 Z M 2.109375 -0.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.5 -5.0625 C 2.5 -5.28125 2.484375 -5.28125 2.265625 -5.28125 C 1.9375 -4.96875 1.515625 -4.78125 0.765625 -4.78125 L 0.765625 -4.515625 C 0.984375 -4.515625 1.40625 -4.515625 1.875 -4.734375 L 1.875 -0.65625 C 1.875 -0.359375 1.84375 -0.265625 1.09375 -0.265625 L 0.8125 -0.265625 L 0.8125 0 C 1.140625 -0.03125 1.828125 -0.03125 2.171875 -0.03125 C 2.53125 -0.03125 3.234375 -0.03125 3.5625 0 L 3.5625 -0.265625 L 3.28125 -0.265625 C 2.515625 -0.265625 2.5 -0.359375 2.5 -0.65625 Z M 2.5 -5.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.25 -1.625 C 2.375 -1.734375 2.703125 -2 2.828125 -2.109375 C 3.328125 -2.5625 3.796875 -3 3.796875 -3.734375 C 3.796875 -4.671875 3 -5.28125 2 -5.28125 C 1.046875 -5.28125 0.421875 -4.5625 0.421875 -3.859375 C 0.421875 -3.46875 0.734375 -3.40625 0.84375 -3.40625 C 1.015625 -3.40625 1.25 -3.53125 1.25 -3.828125 C 1.25 -4.25 0.859375 -4.25 0.765625 -4.25 C 1 -4.828125 1.53125 -5.03125 1.921875 -5.03125 C 2.65625 -5.03125 3.03125 -4.390625 3.03125 -3.734375 C 3.03125 -2.90625 2.453125 -2.296875 1.515625 -1.34375 L 0.515625 -0.296875 C 0.421875 -0.21875 0.421875 -0.203125 0.421875 0 L 3.5625 0 L 3.796875 -1.421875 L 3.546875 -1.421875 C 3.515625 -1.265625 3.453125 -0.859375 3.359375 -0.71875 C 3.3125 -0.65625 2.71875 -0.65625 2.578125 -0.65625 L 1.171875 -0.65625 Z M 2.25 -1.625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.015625 -2.65625 C 2.640625 -2.65625 3.03125 -2.1875 3.03125 -1.359375 C 3.03125 -0.359375 2.46875 -0.078125 2.046875 -0.078125 C 1.609375 -0.078125 1.015625 -0.234375 0.734375 -0.65625 C 1.03125 -0.65625 1.21875 -0.828125 1.21875 -1.09375 C 1.21875 -1.359375 1.046875 -1.53125 0.78125 -1.53125 C 0.578125 -1.53125 0.34375 -1.40625 0.34375 -1.078125 C 0.34375 -0.328125 1.15625 0.171875 2.0625 0.171875 C 3.125 0.171875 3.859375 -0.5625 3.859375 -1.359375 C 3.859375 -2.015625 3.34375 -2.625 2.53125 -2.796875 C 3.15625 -3.015625 3.625 -3.5625 3.625 -4.203125 C 3.625 -4.828125 2.90625 -5.28125 2.078125 -5.28125 C 1.234375 -5.28125 0.59375 -4.828125 0.59375 -4.21875 C 0.59375 -3.921875 0.78125 -3.796875 1 -3.796875 C 1.234375 -3.796875 1.40625 -3.984375 1.40625 -4.203125 C 1.40625 -4.5 1.140625 -4.609375 0.96875 -4.625 C 1.296875 -5.0625 1.921875 -5.078125 2.0625 -5.078125 C 2.265625 -5.078125 2.875 -5.015625 2.875 -4.203125 C 2.875 -3.640625 2.640625 -3.3125 2.53125 -3.1875 C 2.296875 -2.9375 2.109375 -2.921875 1.625 -2.890625 C 1.46875 -2.875 1.40625 -2.875 1.40625 -2.765625 C 1.40625 -2.65625 1.484375 -2.65625 1.609375 -2.65625 Z M 2.015625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.140625 -5.140625 C 3.140625 -5.3125 3.140625 -5.375 2.96875 -5.375 C 2.859375 -5.375 2.859375 -5.359375 2.78125 -5.25 L 0.234375 -1.5625 L 0.234375 -1.296875 L 2.484375 -1.296875 L 2.484375 -0.640625 C 2.484375 -0.34375 2.453125 -0.265625 1.84375 -0.265625 L 1.65625 -0.265625 L 1.65625 0 C 2.34375 -0.03125 2.359375 -0.03125 2.8125 -0.03125 C 3.265625 -0.03125 3.28125 -0.03125 3.953125 0 L 3.953125 -0.265625 L 3.765625 -0.265625 C 3.15625 -0.265625 3.140625 -0.34375 3.140625 -0.640625 L 3.140625 -1.296875 L 3.984375 -1.296875 L 3.984375 -1.5625 L 3.140625 -1.5625 Z M 2.53125 -4.5 L 2.53125 -1.5625 L 0.515625 -1.5625 Z M 2.53125 -4.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.109375 -4.46875 C 1.21875 -4.4375 1.53125 -4.359375 1.875 -4.359375 C 2.859375 -4.359375 3.46875 -5.0625 3.46875 -5.171875 C 3.46875 -5.265625 3.40625 -5.28125 3.375 -5.28125 C 3.359375 -5.28125 3.34375 -5.28125 3.265625 -5.25 C 2.953125 -5.125 2.59375 -5.03125 2.15625 -5.03125 C 1.6875 -5.03125 1.296875 -5.15625 1.0625 -5.25 C 0.984375 -5.28125 0.96875 -5.28125 0.953125 -5.28125 C 0.84375 -5.28125 0.84375 -5.203125 0.84375 -5.0625 L 0.84375 -2.734375 C 0.84375 -2.578125 0.84375 -2.484375 0.984375 -2.484375 C 1.046875 -2.484375 1.0625 -2.515625 1.109375 -2.578125 C 1.203125 -2.703125 1.5 -3.109375 2.171875 -3.109375 C 2.625 -3.109375 2.84375 -2.75 2.90625 -2.59375 C 3.046875 -2.3125 3.0625 -1.9375 3.0625 -1.625 C 3.0625 -1.34375 3.046875 -0.90625 2.828125 -0.5625 C 2.6875 -0.3125 2.359375 -0.078125 1.9375 -0.078125 C 1.421875 -0.078125 0.921875 -0.390625 0.734375 -0.921875 C 0.75 -0.90625 0.796875 -0.90625 0.8125 -0.90625 C 1.03125 -0.90625 1.203125 -1.046875 1.203125 -1.296875 C 1.203125 -1.59375 0.984375 -1.6875 0.8125 -1.6875 C 0.671875 -1.6875 0.421875 -1.609375 0.421875 -1.265625 C 0.421875 -0.5625 1.046875 0.171875 1.953125 0.171875 C 2.953125 0.171875 3.796875 -0.609375 3.796875 -1.59375 C 3.796875 -2.515625 3.125 -3.328125 2.1875 -3.328125 C 1.796875 -3.328125 1.421875 -3.203125 1.109375 -2.9375 Z M 1.109375 -4.46875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.09375 -2.625 C 1.09375 -3.296875 1.15625 -3.875 1.4375 -4.359375 C 1.671875 -4.75 2.078125 -5.078125 2.578125 -5.078125 C 2.75 -5.078125 3.109375 -5.0625 3.296875 -4.78125 C 2.9375 -4.765625 2.90625 -4.5 2.90625 -4.40625 C 2.90625 -4.171875 3.078125 -4.03125 3.28125 -4.03125 C 3.421875 -4.03125 3.65625 -4.125 3.65625 -4.421875 C 3.65625 -4.90625 3.296875 -5.28125 2.578125 -5.28125 C 1.46875 -5.28125 0.34375 -4.234375 0.34375 -2.515625 C 0.34375 -0.359375 1.359375 0.171875 2.125 0.171875 C 2.5 0.171875 2.921875 0.0625 3.28125 -0.28125 C 3.59375 -0.59375 3.859375 -0.921875 3.859375 -1.609375 C 3.859375 -2.65625 3.078125 -3.390625 2.1875 -3.390625 C 1.625 -3.390625 1.28125 -3.015625 1.09375 -2.625 Z M 2.125 -0.078125 C 1.703125 -0.078125 1.4375 -0.359375 1.3125 -0.59375 C 1.140625 -0.953125 1.125 -1.484375 1.125 -1.796875 C 1.125 -2.578125 1.546875 -3.171875 2.15625 -3.171875 C 2.5625 -3.171875 2.796875 -2.953125 2.953125 -2.6875 C 3.125 -2.390625 3.125 -2.03125 3.125 -1.625 C 3.125 -1.21875 3.125 -0.859375 2.953125 -0.578125 C 2.75 -0.21875 2.46875 -0.078125 2.125 -0.078125 Z M 2.125 -0.078125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.34375 -5.34375 C 3.015625 -4.984375 2.78125 -4.984375 2.6875 -4.984375 C 2.5 -4.984375 2.34375 -5.0625 2.140625 -5.15625 C 1.9375 -5.265625 1.796875 -5.34375 1.609375 -5.34375 C 1.296875 -5.34375 1.140625 -5.171875 0.703125 -4.703125 L 0.859375 -4.546875 C 1.1875 -4.90625 1.4375 -4.90625 1.53125 -4.90625 C 1.703125 -4.90625 1.875 -4.828125 2.0625 -4.71875 C 2.28125 -4.625 2.421875 -4.546875 2.609375 -4.546875 C 2.921875 -4.546875 3.078125 -4.71875 3.5 -5.1875 Z M 3.34375 -5.34375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-0-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.71875 -1.3125 L 5.46875 -1.3125 C 5.453125 -1.234375 5.375 -0.828125 5.3125 -0.6875 C 5.265625 -0.609375 5.25 -0.546875 4.78125 -0.546875 L 4.140625 -0.546875 C 4.265625 -1.015625 4.515625 -1.359375 4.875 -1.859375 C 5.21875 -2.359375 5.625 -2.921875 5.625 -3.609375 C 5.625 -4.6875 4.515625 -5.59375 3.046875 -5.59375 C 1.578125 -5.59375 0.46875 -4.6875 0.46875 -3.609375 C 0.46875 -2.921875 0.84375 -2.375 1.28125 -1.75 C 1.578125 -1.359375 1.828125 -1 1.953125 -0.546875 L 1.3125 -0.546875 C 0.84375 -0.546875 0.8125 -0.609375 0.78125 -0.6875 C 0.71875 -0.828125 0.640625 -1.234375 0.625 -1.3125 L 0.375 -1.3125 L 0.65625 0 L 2.015625 0 C 2.171875 0 2.234375 0 2.234375 -0.171875 C 2.234375 -0.75 1.953125 -1.4375 1.75 -1.921875 C 1.53125 -2.46875 1.296875 -3.03125 1.296875 -3.609375 C 1.296875 -4.796875 2.1875 -5.375 3.046875 -5.375 C 3.890625 -5.375 4.796875 -4.78125 4.796875 -3.609375 C 4.796875 -3.046875 4.578125 -2.5 4.375 -2 C 4.140625 -1.421875 3.859375 -0.75 3.859375 -0.1875 C 3.859375 0 3.90625 0 4.09375 0 L 5.4375 0 Z M 5.71875 -1.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905771-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.5625 -1.8125 C 5.6875 -1.8125 5.859375 -1.8125 5.859375 -1.984375 C 5.859375 -2.171875 5.6875 -2.171875 5.5625 -2.171875 L 1 -2.171875 C 0.875 -2.171875 0.703125 -2.171875 0.703125 -1.984375 C 0.703125 -1.8125 0.875 -1.8125 1 -1.8125 Z M 5.5625 -1.8125 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1605552763905771-1\">\n",
       "  <path d=\"M 0 0.0742188 L 435.011719 0.0742188 L 435.011719 258.046875 L 0 258.046875 Z M 0 0.0742188 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905771-2\">\n",
       "  <path d=\"M 21.90625 4.855469 L 388.402344 4.855469 L 388.402344 241.816406 L 21.90625 241.816406 Z M 21.90625 4.855469 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1605552763905771-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0 258.046875 L 436.644531 258.046875 L 436.644531 -0.890625 L 0 -0.890625 Z M 0 258.046875 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0 258.050781 L 0 0.0742188 L 435.015625 0.0742188 L 435.015625 258.050781 Z M 0 258.050781 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 21.90625 241.816406 L 388.402344 241.816406 L 388.402344 4.855469 L 21.90625 4.855469 Z M 21.90625 241.816406 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 10.396003 -0.00172263 L 10.396003 237.49998 M 68.152508 -0.00172263 L 68.152508 237.49998 M 125.909014 -0.00172263 L 125.909014 237.49998 M 183.665519 -0.00172263 L 183.665519 237.49998 M 241.422024 -0.00172263 L 241.422024 237.49998 M 299.182444 -0.00172263 L 299.182444 237.49998 M 356.938949 -0.00172263 L 356.938949 237.49998 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 0.0012419 35.117302 L 367.33371 35.117302 M 0.0012419 77.111355 L 367.33371 77.111355 M 0.0012419 119.109324 L 367.33371 119.109324 M 0.0012419 161.107292 L 367.33371 161.107292 M 0.0012419 203.10526 L 367.33371 203.10526 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396003 -0.00172263 L 10.396003 4.250146 M 68.152508 -0.00172263 L 68.152508 4.250146 M 125.909014 -0.00172263 L 125.909014 4.250146 M 183.665519 -0.00172263 L 183.665519 4.250146 M 241.422024 -0.00172263 L 241.422024 4.250146 M 299.182444 -0.00172263 L 299.182444 4.250146 M 356.938949 -0.00172263 L 356.938949 4.250146 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.0012419 35.117302 L 4.25311 35.117302 M 0.0012419 77.111355 L 4.25311 77.111355 M 0.0012419 119.109324 L 4.25311 119.109324 M 0.0012419 161.107292 L 4.25311 161.107292 M 0.0012419 203.10526 L 4.25311 203.10526 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.0012419 -0.00172263 L 367.33371 -0.00172263 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.0012419 -0.00172263 L 0.0012419 237.49998 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-1\" x=\"30.165161\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-2\" x=\"87.789657\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-3\" x=\"145.414153\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-4\" x=\"203.038649\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-5\" x=\"260.663145\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-6\" x=\"318.288639\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-7\" x=\"375.913135\" y=\"250.450979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-1-1\" x=\"7.596664\" y=\"208.926741\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-7\" x=\"14.168666\" y=\"208.926741\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-1-1\" x=\"7.596664\" y=\"167.025363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-5\" x=\"14.168666\" y=\"167.025363\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-1-1\" x=\"7.596664\" y=\"125.124983\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-3\" x=\"14.168666\" y=\"125.124983\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-1\" x=\"14.168666\" y=\"83.638659\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-3\" x=\"14.168666\" y=\"41.737281\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905771-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,60.559082%,97.869873%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396003 160.210719 L 11.241679 154.103063 L 12.087354 144.276 L 12.93303 132.698859 L 13.778705 120.444395 L 15.736288 91.895016 L 17.69387 64.49278 L 18.668746 51.647126 L 19.647537 39.72545 L 20.626328 29.087949 L 21.605119 20.114392 L 22.579995 13.192381 L 23.558786 8.64296 L 24.537577 6.720615 L 25.516368 7.581951 L 26.491244 11.262205 L 27.470035 17.698736 L 28.448826 26.715359 L 29.427617 38.038015 L 30.406409 51.329998 L 31.381284 66.188047 L 32.360076 82.177578 L 33.338867 98.848348 L 35.292534 132.460034 L 37.250116 163.793095 L 38.228907 177.781977 L 39.203783 190.330079 L 40.182574 201.265133 L 41.161365 210.48143 L 42.140156 217.928073 L 43.118947 223.612892 L 44.093823 227.582868 L 45.072614 229.928052 L 46.247164 230.781558 L 47.425628 229.732293 L 48.600177 227.073897 L 49.774727 223.115666 L 52.123825 212.529061 L 54.476839 200.208039 L 56.825938 187.906592 L 59.178952 176.756204 L 61.52805 167.293252 L 63.877149 159.584293 L 67.854956 149.753315 L 71.828848 142.240115 L 75.80274 135.509947 L 79.776632 129.006859 L 84.095058 122.464619 L 88.413484 117.010796 L 92.73191 112.833315 L 97.050337 109.599389 L 105.009866 104.411796 L 112.97331 99.807563 L 117.24084 98.429425 L 121.508369 98.288479 L 125.775898 99.369065 L 130.043427 101.373629 L 134.98828 104.392221 L 139.933132 108.06073 L 144.877985 112.978176 L 149.822838 120.139012 L 154.215652 128.850253 L 158.612382 139.288081 L 163.005196 149.831619 L 167.398011 157.947754 L 169.324271 160.007131 L 171.254447 160.841061 L 173.180708 160.281192 L 175.106969 158.21007 L 177.03323 154.592458 L 178.959491 149.467508 L 180.885752 142.95659 L 182.812013 135.267207 L 187.012984 115.926295 L 191.213956 96.452267 L 193.316399 88.109052 L 195.414927 81.449357 L 197.51737 76.962579 L 199.615898 75.040233 L 200.672993 75.122452 L 201.730087 75.940721 L 202.787181 77.502872 L 203.844276 79.801073 L 204.90137 82.82358 L 205.954549 86.554732 L 207.011644 90.951461 L 208.068738 95.982448 L 210.182927 107.70445 L 212.297116 121.219597 L 214.407389 135.92104 L 216.521578 151.143199 L 218.858931 167.759156 L 221.192369 183.298444 L 223.529722 196.985859 L 225.867076 208.20672 L 227.033795 212.760056 L 228.204429 216.56168 L 229.371148 219.595933 L 230.537867 221.866728 L 231.708501 223.385812 L 232.87522 224.18059 L 234.041939 224.290215 L 235.212573 223.765583 L 237.436386 221.232472 L 239.656285 217.109803 L 241.880098 211.933956 L 244.103911 206.249137 L 248.547623 195.286677 L 252.99525 187.174457 L 255.305197 184.519975 L 257.619059 182.914758 L 259.929006 182.202198 L 262.238953 182.166961 L 266.862762 183.102686 L 271.486571 184.007089 L 279.266003 183.858312 L 287.04935 183.815245 L 296.551453 186.203496 L 306.053557 187.440688 L 314.984047 188.051453 L 323.914537 189.785871 L 331.071458 189.597943 L 338.224463 188.842317 L 341.802924 187.632531 L 345.381384 184.539551 L 348.955929 179.438092 L 352.534389 172.71967 L 353.63455 170.088679 L 354.738627 167.081833 L 355.838788 163.883144 L 356.938949 161.263899 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 375.1797 220.179292 L 409.265121 220.179292 L 409.265121 237.002754 L 375.1797 237.002754 Z M 375.1797 220.179292 \" transform=\"matrix(0.997723,0,0,-0.997723,21.905011,241.814688)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,60.559082%,97.869873%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.00171893 0.0000654608 L 17.00967 0.0000654608 \" transform=\"matrix(0.997723,0,0,-0.997723,399.70484,13.746159)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-8\" x=\"420.0983\" y=\"14.662069\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905771-0-9\" x=\"419.159443\" y=\"16.672481\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 43,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot(ΩApproxChop,0,T,label=L\"\\tilde\\Omega\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "fidelity_approx (generic function with 1 method)"
      ]
     },
     "execution_count": 44,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function schrodinger_nn_check_approx(U, err, t)\n",
    "    @inbounds Ω = ΩApproxChop(t)\n",
    "    βerr = β*(1+err)\n",
    "    @inbounds Herr = Hermitian([βerr Ω; Ω -βerr]);\n",
    "    return -im*Herr*U\n",
    "end\n",
    "\n",
    "\n",
    "ode_check_approx = ODEProblem(schrodinger_nn_check_approx, U0, tspan);\n",
    "\n",
    "function fidelity_approx(err)\n",
    "    ode_sol = solve(ode_check_approx, BS5(), p=err, abstol=tol, reltol=tol)\n",
    "    Ugate = last(ode_sol)[1:2,1:2]\n",
    "    return abs(1.0 - abs(tr(Ugate*Utarget[1:2,1:2]')/2)^2)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"474.552pt\" height=\"290.636pt\" viewBox=\"0 0 474.552 290.636\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.390625 -7.9375 C 10.390625 -9.453125 10.375 -12.03125 9.328125 -14.015625 C 8.421875 -15.734375 6.953125 -16.359375 5.671875 -16.359375 C 4.484375 -16.359375 2.96875 -15.8125 2.03125 -14.03125 C 1.046875 -12.171875 0.9375 -9.875 0.9375 -7.9375 C 0.9375 -6.53125 0.96875 -4.375 1.734375 -2.5 C 2.796875 0.046875 4.703125 0.390625 5.671875 0.390625 C 6.8125 0.390625 8.53125 -0.078125 9.546875 -2.421875 C 10.296875 -4.140625 10.390625 -6.140625 10.390625 -7.9375 Z M 5.671875 0 C 4.078125 0 3.140625 -1.359375 2.796875 -3.25 C 2.53125 -4.703125 2.53125 -6.828125 2.53125 -8.21875 C 2.53125 -10.125 2.53125 -11.703125 2.84375 -13.21875 C 3.3125 -15.3125 4.703125 -15.96875 5.671875 -15.96875 C 6.6875 -15.96875 8 -15.296875 8.46875 -13.265625 C 8.78125 -11.859375 8.8125 -10.203125 8.8125 -8.21875 C 8.8125 -6.609375 8.8125 -4.625 8.515625 -3.171875 C 8 -0.46875 6.53125 0 5.671875 0 Z M 5.671875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.578125 -15.8125 C 6.578125 -16.328125 6.5625 -16.359375 6.21875 -16.359375 C 5.25 -15.203125 3.78125 -14.828125 2.40625 -14.78125 C 2.328125 -14.78125 2.203125 -14.78125 2.171875 -14.71875 C 2.15625 -14.671875 2.15625 -14.625 2.15625 -14.109375 C 2.921875 -14.109375 4.203125 -14.25 5.203125 -14.84375 L 5.203125 -1.8125 C 5.203125 -0.9375 5.140625 -0.640625 3.015625 -0.640625 L 2.28125 -0.640625 L 2.28125 0 C 3.46875 -0.03125 4.703125 -0.046875 5.890625 -0.046875 C 7.078125 -0.046875 8.3125 -0.03125 9.5 0 L 9.5 -0.640625 L 8.765625 -0.640625 C 6.640625 -0.640625 6.578125 -0.921875 6.578125 -1.8125 Z M 6.578125 -15.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.328125 -3.84375 L 9.875 -3.84375 C 9.625 -2.078125 9.4375 -1.78125 9.328125 -1.640625 C 9.203125 -1.4375 7.421875 -1.4375 7.078125 -1.4375 L 2.328125 -1.4375 C 3.21875 -2.40625 4.953125 -4.15625 7.046875 -6.1875 C 8.5625 -7.625 10.328125 -9.3125 10.328125 -11.75 C 10.328125 -14.671875 8 -16.359375 5.390625 -16.359375 C 2.671875 -16.359375 1.015625 -13.953125 1.015625 -11.734375 C 1.015625 -10.765625 1.734375 -10.640625 2.03125 -10.640625 C 2.28125 -10.640625 3.015625 -10.796875 3.015625 -11.65625 C 3.015625 -12.421875 2.375 -12.640625 2.03125 -12.640625 C 1.875 -12.640625 1.734375 -12.625 1.640625 -12.578125 C 2.109375 -14.671875 3.546875 -15.71875 5.046875 -15.71875 C 7.203125 -15.71875 8.609375 -14.015625 8.609375 -11.75 C 8.609375 -9.609375 7.34375 -7.75 5.9375 -6.140625 L 1.015625 -0.5625 L 1.015625 0 L 9.734375 0 Z M 10.328125 -3.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.828125 -14.484375 C 3.0625 -14.375 4.078125 -14.0625 5.125 -14.0625 C 7.421875 -14.0625 8.6875 -15.296875 9.40625 -16.015625 C 9.40625 -16.21875 9.40625 -16.328125 9.25 -16.328125 C 9.234375 -16.328125 9.1875 -16.328125 8.984375 -16.234375 C 8.125 -15.859375 7.109375 -15.5625 5.859375 -15.5625 C 5.125 -15.5625 4.015625 -15.671875 2.796875 -16.21875 C 2.53125 -16.328125 2.46875 -16.328125 2.453125 -16.328125 C 2.328125 -16.328125 2.296875 -16.3125 2.296875 -15.8125 L 2.296875 -8.640625 C 2.296875 -8.1875 2.296875 -8.0625 2.546875 -8.0625 C 2.671875 -8.0625 2.71875 -8.125 2.84375 -8.296875 C 3.640625 -9.40625 4.734375 -9.875 5.96875 -9.875 C 6.828125 -9.875 8.6875 -9.328125 8.6875 -5.09375 C 8.6875 -4.3125 8.6875 -2.875 7.9375 -1.734375 C 7.328125 -0.71875 6.359375 -0.203125 5.296875 -0.203125 C 3.65625 -0.203125 2 -1.34375 1.5625 -3.25 C 1.65625 -3.21875 1.859375 -3.171875 1.953125 -3.171875 C 2.28125 -3.171875 2.890625 -3.34375 2.890625 -4.109375 C 2.890625 -4.78125 2.421875 -5.046875 1.953125 -5.046875 C 1.390625 -5.046875 1.015625 -4.703125 1.015625 -4.015625 C 1.015625 -1.859375 2.71875 0.390625 5.34375 0.390625 C 7.890625 0.390625 10.328125 -1.8125 10.328125 -5 C 10.328125 -7.96875 8.390625 -10.265625 5.984375 -10.265625 C 4.734375 -10.265625 3.65625 -9.796875 2.828125 -8.90625 Z M 2.828125 -14.484375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.46875 -8.421875 C 7.671875 -8.421875 8.640625 -6.515625 8.640625 -4.3125 C 8.640625 -1.34375 7.046875 -0.203125 5.625 -0.203125 C 4.3125 -0.203125 2.171875 -0.84375 1.515625 -2.75 C 1.640625 -2.703125 1.75 -2.703125 1.875 -2.703125 C 2.46875 -2.703125 2.921875 -3.09375 2.921875 -3.734375 C 2.921875 -4.453125 2.375 -4.78125 1.875 -4.78125 C 1.453125 -4.78125 0.8125 -4.578125 0.8125 -3.65625 C 0.8125 -1.390625 3.046875 0.390625 5.671875 0.390625 C 8.421875 0.390625 10.515625 -1.75 10.515625 -4.28125 C 10.515625 -6.6875 8.53125 -8.421875 6.1875 -8.6875 C 8.0625 -9.078125 9.875 -10.765625 9.875 -13.015625 C 9.875 -14.953125 7.921875 -16.359375 5.6875 -16.359375 C 3.4375 -16.359375 1.453125 -14.96875 1.453125 -13 C 1.453125 -12.125 2.109375 -11.984375 2.421875 -11.984375 C 2.9375 -11.984375 3.390625 -12.296875 3.390625 -12.9375 C 3.390625 -13.59375 2.9375 -13.90625 2.421875 -13.90625 C 2.328125 -13.90625 2.203125 -13.90625 2.109375 -13.859375 C 2.828125 -15.5 4.78125 -15.796875 5.640625 -15.796875 C 6.515625 -15.796875 8.140625 -15.375 8.140625 -13 C 8.140625 -12.296875 8.046875 -11.0625 7.203125 -9.96875 C 6.453125 -9.015625 5.625 -8.953125 4.796875 -8.890625 C 4.671875 -8.890625 4.109375 -8.828125 4.015625 -8.828125 C 3.84375 -8.8125 3.734375 -8.78125 3.734375 -8.609375 C 3.734375 -8.4375 3.765625 -8.421875 4.25 -8.421875 Z M 5.46875 -8.421875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.546875 -1.1875 C 4.546875 -1.90625 3.953125 -2.40625 3.359375 -2.40625 C 2.640625 -2.40625 2.15625 -1.8125 2.15625 -1.21875 C 2.15625 -0.5 2.75 0 3.34375 0 C 4.0625 0 4.546875 -0.59375 4.546875 -1.1875 Z M 4.546875 -1.1875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.203125 -5.625 C 7.578125 -5.625 8 -5.625 8 -6.015625 C 8 -6.34375 7.75 -6.34375 7.296875 -6.34375 L 3.296875 -6.34375 C 3.90625 -8.59375 5.375 -9.953125 7.578125 -9.953125 L 8.296875 -9.953125 C 8.71875 -9.953125 9.078125 -9.953125 9.078125 -10.34375 C 9.078125 -10.671875 8.8125 -10.671875 8.359375 -10.671875 L 7.53125 -10.671875 C 4.484375 -10.671875 1.140625 -8.234375 1.140625 -4.359375 C 1.140625 -1.609375 3 0.25 5.4375 0.25 C 7.03125 0.25 8.59375 -0.75 8.59375 -0.984375 C 8.59375 -1.140625 8.515625 -1.28125 8.359375 -1.28125 C 8.296875 -1.28125 8.234375 -1.265625 8.125 -1.15625 C 7.171875 -0.546875 6.265625 -0.25 5.515625 -0.25 C 4.203125 -0.25 2.828125 -1.109375 2.828125 -3.515625 C 2.828125 -3.984375 2.875 -4.625 3.09375 -5.625 Z M 7.203125 -5.625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.328125 -3.953125 C 11.625 -3.953125 11.921875 -3.953125 11.921875 -4.296875 C 11.921875 -4.640625 11.625 -4.640625 11.328125 -4.640625 L 2.03125 -4.640625 C 1.734375 -4.640625 1.421875 -4.640625 1.421875 -4.296875 C 1.421875 -3.953125 1.734375 -3.953125 2.03125 -3.953125 Z M 11.328125 -3.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.828125 -5.9375 C 1.828125 -10.03125 3.75 -10.96875 4.859375 -10.96875 C 5.21875 -10.96875 6.109375 -10.890625 6.453125 -10.234375 C 6.171875 -10.234375 5.65625 -10.234375 5.65625 -9.625 C 5.65625 -9.15625 6.03125 -9 6.28125 -9 C 6.421875 -9 6.890625 -9.078125 6.890625 -9.65625 C 6.890625 -10.75 6.03125 -11.359375 4.84375 -11.359375 C 2.796875 -11.359375 0.65625 -9.234375 0.65625 -5.4375 C 0.65625 -0.75 2.59375 0.28125 3.96875 0.28125 C 5.640625 0.28125 7.21875 -1.21875 7.21875 -3.53125 C 7.21875 -5.671875 5.828125 -7.234375 4.078125 -7.234375 C 3.03125 -7.234375 2.25 -6.546875 1.828125 -5.34375 Z M 3.96875 -0.140625 C 1.859375 -0.140625 1.859375 -3.296875 1.859375 -3.9375 C 1.859375 -5.171875 2.4375 -6.96875 4.046875 -6.96875 C 4.328125 -6.96875 5.171875 -6.96875 5.734375 -5.78125 C 6.046875 -5.109375 6.046875 -4.40625 6.046875 -3.546875 C 6.046875 -2.609375 6.046875 -1.921875 5.6875 -1.234375 C 5.3125 -0.53125 4.765625 -0.140625 3.96875 -0.140625 Z M 3.96875 -0.140625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.953125 -10.0625 C 2.125 -9.984375 2.84375 -9.765625 3.5625 -9.765625 C 5.15625 -9.765625 6.03125 -10.625 6.53125 -11.125 C 6.53125 -11.265625 6.53125 -11.34375 6.421875 -11.34375 C 6.40625 -11.34375 6.375 -11.34375 6.234375 -11.28125 C 5.640625 -11.015625 4.9375 -10.8125 4.078125 -10.8125 C 3.5625 -10.8125 2.78125 -10.875 1.9375 -11.265625 C 1.75 -11.34375 1.71875 -11.34375 1.703125 -11.34375 C 1.609375 -11.34375 1.59375 -11.328125 1.59375 -10.984375 L 1.59375 -6 C 1.59375 -5.6875 1.59375 -5.609375 1.765625 -5.609375 C 1.859375 -5.609375 1.890625 -5.640625 1.984375 -5.765625 C 2.53125 -6.53125 3.28125 -6.859375 4.140625 -6.859375 C 4.75 -6.859375 6.03125 -6.484375 6.03125 -3.546875 C 6.03125 -2.984375 6.03125 -2 5.515625 -1.203125 C 5.09375 -0.5 4.421875 -0.140625 3.671875 -0.140625 C 2.546875 -0.140625 1.390625 -0.921875 1.078125 -2.25 C 1.15625 -2.234375 1.296875 -2.203125 1.359375 -2.203125 C 1.578125 -2.203125 2.015625 -2.328125 2.015625 -2.859375 C 2.015625 -3.3125 1.6875 -3.5 1.359375 -3.5 C 0.96875 -3.5 0.703125 -3.265625 0.703125 -2.78125 C 0.703125 -1.296875 1.890625 0.28125 3.71875 0.28125 C 5.484375 0.28125 7.171875 -1.25 7.171875 -3.46875 C 7.171875 -5.53125 5.828125 -7.140625 4.15625 -7.140625 C 3.28125 -7.140625 2.546875 -6.8125 1.953125 -6.1875 Z M 1.953125 -10.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.78125 -11.125 C 5.78125 -11.484375 5.765625 -11.5 5.453125 -11.5 L 0.34375 -3.375 L 0.34375 -2.921875 L 4.78125 -2.921875 L 4.78125 -1.234375 C 4.78125 -0.625 4.75 -0.453125 3.546875 -0.453125 L 3.21875 -0.453125 L 3.21875 0 C 3.765625 -0.03125 4.6875 -0.03125 5.28125 -0.03125 C 5.859375 -0.03125 6.796875 -0.03125 7.34375 0 L 7.34375 -0.453125 L 7.015625 -0.453125 C 5.8125 -0.453125 5.78125 -0.625 5.78125 -1.234375 L 5.78125 -2.921875 L 7.53125 -2.921875 L 7.53125 -3.375 L 5.78125 -3.375 Z M 4.828125 -9.984375 L 4.828125 -3.375 L 0.6875 -3.375 Z M 4.828125 -9.984375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.171875 -10.546875 C 9.3125 -11.0625 9.34375 -11.234375 10.1875 -11.234375 C 10.46875 -11.234375 10.640625 -11.234375 10.640625 -11.546875 C 10.640625 -11.734375 10.484375 -11.734375 10.421875 -11.734375 C 10.125 -11.734375 9.796875 -11.703125 9.484375 -11.703125 L 8.546875 -11.703125 C 7.828125 -11.703125 7.0625 -11.734375 6.34375 -11.734375 C 6.1875 -11.734375 5.984375 -11.734375 5.984375 -11.4375 C 5.984375 -11.265625 6.125 -11.265625 6.125 -11.234375 L 6.546875 -11.234375 C 7.921875 -11.234375 7.921875 -11.109375 7.921875 -10.84375 C 7.921875 -10.828125 7.921875 -10.703125 7.859375 -10.4375 L 5.875 -2.578125 C 5.4375 -0.828125 4.28125 0.015625 3.453125 0.015625 C 2.875 0.015625 2.046875 -0.265625 1.84375 -1.171875 C 1.90625 -1.15625 2 -1.140625 2.0625 -1.140625 C 2.625 -1.140625 3.078125 -1.640625 3.078125 -2.125 C 3.078125 -2.40625 2.90625 -2.765625 2.390625 -2.765625 C 2.078125 -2.765625 1.359375 -2.59375 1.359375 -1.484375 C 1.359375 -0.390625 2.25 0.359375 3.484375 0.359375 C 5.046875 0.359375 6.734375 -0.828125 7.15625 -2.453125 Z M 9.171875 -10.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.8125 -6.578125 C -16.328125 -6.578125 -16.359375 -6.5625 -16.359375 -6.21875 C -15.203125 -5.25 -14.828125 -3.78125 -14.78125 -2.40625 C -14.78125 -2.328125 -14.78125 -2.203125 -14.71875 -2.171875 C -14.671875 -2.15625 -14.625 -2.15625 -14.109375 -2.15625 C -14.109375 -2.921875 -14.25 -4.203125 -14.84375 -5.203125 L -1.8125 -5.203125 C -0.9375 -5.203125 -0.640625 -5.140625 -0.640625 -3.015625 L -0.640625 -2.28125 L 0 -2.28125 C -0.03125 -3.46875 -0.046875 -4.703125 -0.046875 -5.890625 C -0.046875 -7.078125 -0.03125 -8.3125 0 -9.5 L -0.640625 -9.5 L -0.640625 -8.765625 C -0.640625 -6.640625 -0.921875 -6.578125 -1.8125 -6.578125 Z M -15.8125 -6.578125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -5.6875 -16.3125 C -5.6875 -16.734375 -5.6875 -17.171875 -6.1875 -17.171875 C -6.6875 -17.171875 -6.6875 -16.734375 -6.6875 -16.3125 L -6.6875 -2.921875 C -6.6875 -2.5 -6.6875 -2.046875 -6.1875 -2.046875 C -5.6875 -2.046875 -5.6875 -2.5 -5.6875 -2.921875 Z M -5.6875 -16.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.96875 -20.546875 C -17.109375 -20.546875 -16.921875 -18.640625 -16.921875 -17.875 L -16.921875 -8.53125 C -16.921875 -7.296875 -16.21875 -5.09375 -14.875 -4.703125 C -14.71875 -4.75 -14.703125 -4.796875 -14.703125 -4.953125 C -14.703125 -5.5 -15.140625 -6.234375 -15.515625 -6.578125 C -15.515625 -7.34375 -15.5625 -8.09375 -15.5625 -8.859375 L -15.5625 -10.390625 C -15.5625 -10.390625 -15.125 -10.296875 -15.09375 -10.296875 C -10.5625 -9.328125 -6.734375 -7.875 -4.3125 -6.78125 C -3.984375 -6.640625 -0.890625 -5.296875 -0.59375 -4.953125 C -0.59375 -3.859375 -1.1875 -3.046875 -2.15625 -2.59375 C -2.296875 -2.53125 -2.40625 -2.53125 -2.40625 -2.34375 C -2.40625 -1.78125 -1.609375 -0.421875 -1.1875 -0.421875 C -1.140625 -0.421875 -1.09375 -0.453125 -1.046875 -0.46875 C 0.125 -0.921875 0.796875 -2.03125 0.796875 -3.25 C 0.796875 -4.5 -0.125 -5.96875 -1.046875 -6.75 C -1.984375 -7.578125 -6.03125 -9.203125 -7.53125 -9.84375 L -7.53125 -14.625 C -7.5 -14.609375 -7.46875 -14.578125 -7.453125 -14.578125 C -7.34375 -14.578125 -7.28125 -14.71875 -7.28125 -14.828125 C -7.28125 -15.375 -7.96875 -16.78125 -8.734375 -16.78125 C -8.90625 -16.78125 -8.890625 -16.609375 -8.890625 -16.3125 L -8.890625 -10.375 C -11.109375 -11.015625 -13.296875 -11.859375 -15.5625 -12.296875 L -15.5625 -15.5625 C -15.5625 -16.1875 -15.6875 -17.921875 -15.140625 -18.359375 C -15 -18.40625 -14.75 -18.34375 -14.625 -18.40625 C -14.578125 -18.46875 -14.546875 -18.53125 -14.546875 -18.609375 C -14.546875 -19.203125 -15.296875 -20.546875 -15.96875 -20.546875 Z M -15.96875 -20.546875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-7-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-7-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.3125 -9.640625 L 11.3125 -10.265625 L 9.8125 -10.21875 C 9.3125 -10.21875 8.515625 -10.21875 8.046875 -10.265625 L 8.046875 -9.640625 C 8.953125 -9.578125 8.984375 -8.90625 8.984375 -8.71875 C 8.984375 -8.46875 8.921875 -8.359375 8.8125 -8.0625 L 6.203125 -1.625 L 3.359375 -8.59375 C 3.25 -8.875 3.25 -9.078125 3.25 -9.078125 C 3.25 -9.59375 3.796875 -9.640625 4.375 -9.640625 L 4.375 -10.265625 C 3.796875 -10.21875 2.765625 -10.21875 2.171875 -10.21875 C 1.53125 -10.21875 0.765625 -10.21875 0.234375 -10.265625 L 0.234375 -9.640625 C 1.53125 -9.640625 1.671875 -9.53125 1.984375 -8.765625 L 5.53125 0 C 4.46875 2.8125 3.84375 4.46875 2.34375 4.46875 C 2.078125 4.46875 1.484375 4.390625 1.046875 3.96875 C 1.59375 3.921875 1.84375 3.578125 1.84375 3.171875 C 1.84375 2.765625 1.546875 2.40625 1.078125 2.40625 C 0.546875 2.40625 0.28125 2.765625 0.28125 3.203125 C 0.28125 4.15625 1.265625 4.84375 2.34375 4.84375 C 3.71875 4.84375 4.578125 3.515625 5.0625 2.3125 L 9.3125 -8.171875 C 9.90625 -9.625 10.984375 -9.640625 11.3125 -9.640625 Z M 11.3125 -9.640625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-7-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.171875 0 L 9.171875 -0.625 L 8.453125 -0.625 C 6.40625 -0.625 6.34375 -0.890625 6.34375 -1.75 L 6.34375 -15.25 C 6.34375 -15.75 6.328125 -15.78125 6 -15.78125 C 5.0625 -14.65625 3.65625 -14.296875 2.3125 -14.25 C 2.25 -14.25 2.125 -14.25 2.09375 -14.203125 C 2.078125 -14.15625 2.078125 -14.109375 2.078125 -13.609375 C 2.8125 -13.609375 4.0625 -13.75 5.015625 -14.328125 L 5.015625 -1.75 C 5.015625 -0.90625 4.96875 -0.625 2.90625 -0.625 L 2.203125 -0.625 L 2.203125 0 L 5.6875 -0.046875 Z M 9.171875 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-7-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.953125 -3.703125 L 9.53125 -3.703125 C 9.28125 -2 9.09375 -1.71875 9 -1.578125 C 8.875 -1.390625 7.15625 -1.390625 6.828125 -1.390625 L 2.25 -1.390625 L 6.796875 -5.96875 C 8.265625 -7.359375 9.953125 -8.984375 9.953125 -11.34375 C 9.953125 -14.15625 7.71875 -15.78125 5.203125 -15.78125 C 2.578125 -15.78125 0.984375 -13.46875 0.984375 -11.3125 C 0.984375 -10.390625 1.671875 -10.265625 1.953125 -10.265625 C 2.203125 -10.265625 2.90625 -10.40625 2.90625 -11.25 C 2.90625 -11.984375 2.296875 -12.203125 1.953125 -12.203125 C 1.8125 -12.203125 1.671875 -12.171875 1.578125 -12.125 C 2.03125 -14.15625 3.421875 -15.15625 4.875 -15.15625 C 6.953125 -15.15625 8.3125 -13.515625 8.3125 -11.34375 C 8.3125 -9.265625 7.09375 -7.46875 5.734375 -5.921875 L 0.984375 -0.546875 L 0.984375 0 L 9.390625 0 Z M 9.953125 -3.703125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1605552763905774-7-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.140625 -4.125 C 10.140625 -6.453125 8.234375 -8.125 5.96875 -8.375 C 7.78125 -8.765625 9.53125 -10.390625 9.53125 -12.5625 C 9.53125 -14.421875 7.640625 -15.78125 5.484375 -15.78125 C 3.3125 -15.78125 1.40625 -14.4375 1.40625 -12.53125 C 1.40625 -11.703125 2.03125 -11.5625 2.34375 -11.5625 C 2.84375 -11.5625 3.265625 -11.859375 3.265625 -12.484375 C 3.265625 -13.109375 2.84375 -13.421875 2.34375 -13.421875 C 2.25 -13.421875 2.125 -13.421875 2.03125 -13.375 C 2.71875 -14.953125 4.609375 -15.234375 5.4375 -15.234375 C 6.28125 -15.234375 7.859375 -14.828125 7.859375 -12.53125 C 7.859375 -11.859375 7.765625 -10.671875 6.953125 -9.625 C 6.234375 -8.6875 5.421875 -8.640625 4.625 -8.578125 C 4.515625 -8.578125 3.96875 -8.515625 3.875 -8.515625 C 3.703125 -8.5 3.609375 -8.46875 3.609375 -8.3125 C 3.609375 -8.140625 3.625 -8.125 4.109375 -8.125 L 5.28125 -8.125 C 7.40625 -8.125 8.328125 -6.28125 8.328125 -4.15625 C 8.328125 -1.296875 6.796875 -0.1875 5.421875 -0.1875 C 4.15625 -0.1875 2.09375 -0.8125 1.453125 -2.65625 C 1.578125 -2.609375 1.6875 -2.609375 1.8125 -2.609375 C 2.390625 -2.609375 2.8125 -2.984375 2.8125 -3.609375 C 2.8125 -4.296875 2.296875 -4.609375 1.8125 -4.609375 C 1.40625 -4.609375 0.78125 -4.421875 0.78125 -3.53125 C 0.78125 -1.34375 2.9375 0.375 5.46875 0.375 C 8.125 0.375 10.140625 -1.6875 10.140625 -4.125 Z M 10.140625 -4.125 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1605552763905774-1\">\n",
       "  <path d=\"M 0.0742188 0 L 474.03125 0 L 474.03125 290.273438 L 0.0742188 290.273438 Z M 0.0742188 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905774-2\">\n",
       "  <path d=\"M 81.460938 4.789062 L 462.488281 4.789062 L 462.488281 241.996094 L 81.460938 241.996094 Z M 81.460938 4.789062 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1605552763905774-3\">\n",
       "  <path d=\"M 81.460938 4.789062 L 462.488281 4.789062 L 462.488281 189 L 81.460938 189 Z M 81.460938 4.789062 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1605552763905774-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.0742188 290.273438 L 475.808594 290.273438 L 475.808594 -1.089844 L 0.0742188 -1.089844 Z M 0.0742188 290.273438 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.0703125 290.277344 L 0.0703125 0 L 474.035156 0 L 474.035156 290.277344 Z M 0.0703125 290.277344 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 81.460938 241.996094 L 462.488281 241.996094 L 462.488281 4.789062 L 81.460938 4.789062 Z M 81.460938 241.996094 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -487.309634 -464.295176 L -487.309634 -226.79106 M -413.971805 -464.295176 L -413.971805 -226.79106 M -371.058752 -464.295176 L -371.058752 -226.79106 M -340.61442 -464.295176 L -340.61442 -226.79106 M -317.002855 -464.295176 L -317.002855 -226.79106 M -297.70919 -464.295176 L -297.70919 -226.79106 M -281.407549 -464.295176 L -281.407549 -226.79106 M -267.268769 -464.295176 L -267.268769 -226.79106 M -254.803959 -464.295176 L -254.803959 -226.79106 M -243.657203 -464.295176 L -243.657203 -226.79106 M -170.315463 -464.295176 L -170.315463 -226.79106 M -127.406321 -464.295176 L -127.406321 -226.79106 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -498.112209 -402.327037 L -116.607657 -402.327037 M -498.112209 -335.270503 L -116.607657 -335.270503 M -498.112209 -268.21788 L -116.607657 -268.21788 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.309634 -464.295176 L -487.309634 -460.059409 M -413.971805 -464.295176 L -413.971805 -460.059409 M -371.058752 -464.295176 L -371.058752 -460.059409 M -340.61442 -464.295176 L -340.61442 -460.059409 M -317.002855 -464.295176 L -317.002855 -460.059409 M -297.70919 -464.295176 L -297.70919 -460.059409 M -281.407549 -464.295176 L -281.407549 -460.059409 M -267.268769 -464.295176 L -267.268769 -460.059409 M -254.803959 -464.295176 L -254.803959 -460.059409 M -243.657203 -464.295176 L -243.657203 -460.059409 M -170.315463 -464.295176 L -170.315463 -460.059409 M -127.406321 -464.295176 L -127.406321 -460.059409 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.112209 -402.327037 L -493.876442 -402.327037 M -498.112209 -335.270503 L -493.876442 -335.270503 M -498.112209 -268.21788 L -493.876442 -268.21788 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.112209 -464.295176 L -116.607657 -464.295176 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -498.112209 -464.295176 L -498.112209 -226.79106 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"71.857175\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"83.210955\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"89.944522\" y=\"261.463536\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-2\" x=\"101.297644\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"145.104438\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"156.45722\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"163.190786\" y=\"261.463536\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-3\" x=\"174.543908\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"241.951145\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"253.304925\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"260.038492\" y=\"261.463536\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-4\" x=\"271.391614\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"320.882289\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"332.235071\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-2\" x=\"338.968638\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"394.128554\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"405.482334\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-3\" x=\"412.214902\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"436.985878\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-1\" x=\"448.339658\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-5\" x=\"455.073225\" y=\"261.463536\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-2\" x=\"33.489228\" y=\"190.132873\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"44.84235\" y=\"190.132873\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-2-1\" x=\"56.196788\" y=\"181.149124\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-3-1\" x=\"69.569041\" y=\"181.149124\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-2\" x=\"33.489228\" y=\"123.162748\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"44.84235\" y=\"123.162748\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-2-1\" x=\"56.196788\" y=\"114.178999\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-3-2\" x=\"69.569041\" y=\"114.178999\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-2\" x=\"33.489228\" y=\"56.193622\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-0-1\" x=\"44.84235\" y=\"56.193622\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-2-1\" x=\"56.196788\" y=\"47.209873\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-3-3\" x=\"69.569041\" y=\"47.209873\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905774-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.309634 -457.270764 L -483.797429 -457.345076 L -451.299747 -457.575833 L -431.767503 -456.996984 L -415.270304 -455.718041 L -397.31425 -453.066286 L -380.777941 -449.018254 L -363.052644 -442.517936 L -342.515236 -431.981318 L -324.250201 -420.114913 L -308.245807 -408.178106 L -290.798201 -394.023682 L -273.256728 -379.063563 L -253.826173 -362.163517 L -235.357759 -346.096545 L -216.154051 -329.661925 L -199.993211 -316.113728 L -180.261498 -299.569596 L -161.699217 -282.802529 L -131.978446 -246.968644 L -127.406321 -239.963788 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1605552763905774-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.309634 -382.57968 L -483.797429 -382.536657 L -451.299747 -381.946075 L -431.767503 -381.394604 L -415.270304 -380.745354 L -397.31425 -379.77148 L -380.777941 -378.527737 L -363.052644 -376.681677 L -342.515236 -373.615342 L -324.250201 -369.751133 L -308.245807 -365.229853 L -290.798201 -358.870336 L -273.256728 -350.864227 L -253.826173 -340.206365 L -235.357759 -328.590272 L -216.154051 -315.405811 L -199.993211 -303.703674 L -190.125399 -296.311615 L -180.261498 -288.653598 L -170.988179 -281.097271 L -161.699217 -272.993384 L -154.268046 -265.922039 L -146.836876 -258.158422 L -139.409617 -249.542175 L -131.978446 -239.93641 L -130.832482 -238.368042 L -129.694339 -236.776207 L -128.548375 -235.156994 L -127.406321 -233.514314 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(17.248535%,62.748718%,17.248535%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -487.309634 -268.21788 L -127.406321 -268.21788 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-1-2\" x=\"261.385804\" y=\"278.95463\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-4-1\" x=\"271.173546\" y=\"282.667979\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-5-1\" x=\"24.594368\" y=\"154.319726\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-6-1\" x=\"24.594368\" y=\"137.464836\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-6-2\" x=\"24.594368\" y=\"112.713742\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -489.980944 -299.878576 L -438.447734 -299.878576 L -438.447734 -232.039813 L -489.980944 -232.039813 Z M -489.980944 -299.878576 \" transform=\"matrix(0.998749,0,0,-0.998749,578.950079,-221.718314)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000579341 -0.000802986 L 17.008978 -0.000802986 \" transform=\"matrix(0.998749,0,0,-0.998749,93.566985,22.647636)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-1\" x=\"113.538971\" y=\"29.793686\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-2\" x=\"125.120981\" y=\"29.793686\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000579341 -0.00123932 L 17.008978 -0.00123932 \" transform=\"matrix(0.998749,0,0,-0.998749,93.566985,43.905012)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-1\" x=\"113.538971\" y=\"51.051062\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-3\" x=\"125.120981\" y=\"51.051062\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(17.248535%,62.748718%,17.248535%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000579341 -0.00167565 L 17.008978 -0.00167565 \" transform=\"matrix(0.998749,0,0,-0.998749,93.566985,65.162389)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-1\" x=\"113.538971\" y=\"72.308439\"/>\n",
       "  <use xlink:href=\"#glyph-1605552763905774-7-4\" x=\"125.120981\" y=\"72.308439\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 48,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot([fidelity, fidelity_approx, ϵ -> 1e-4] , 1e-2, 3.0e-1, xlabel=L\"\\epsilon_J\",ylabel=L\"1-\\mathcal F\", xaxis=:log10, yaxis=:log10, xticks=([0.01,0.02,0.03,0.04,0.05,0.06,0.07,0.08,0.09,0.1,0.2,0.3], [L\"0.01\",L\"0.02\",L\"\",L\"\",L\"0.05\",L\"\",L\"\",L\"\",L\"\",L\"0.1\",L\"0.2\",L\"0.3\"]), xformatter=LaTeXStrings.latexstring, yticks=([1e-6,1e-5,1e-4,1e-3], [L\"10^{-6}\",L\"10^{-5}\",L\"10^{-4}\",L\"10^{-3}\"]), yformatter=LaTeXStrings.latexstring, xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-0), lw=2, palette = :tab10, legend = :topleft  )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Float32[1.9711244, -0.02330578, 0.39016703, -1.835375, -0.986853, -0.13756475, -0.67629933, 0.5011216, -0.52000296, 0.50247794, -0.5049826, -1.5044957, 0.36901516, -0.056995574, -1.0235007, -1.6497456, 1.2010558, -0.21040513, 1.5792434, 1.3069724, 0.35130492, -1.3628999, -0.7764146, 0.5750731, -1.0389019, 1.1464537, -0.7453591, -1.7856518, 2.044602, -0.44095162, 1.4343325, 1.4314713, -1.3365209, 0.7970154, -0.59283453, -0.19117078, -0.19915383, 1.9419644, 2.1412704, 0.7629079, -1.7158543, 1.4591956, -1.1549119, 0.12933223, 1.1928793, -0.081709854, -0.8655149, -0.13997509, -1.7671527, -2.448882, -1.2530359, 1.0553036, 0.014602142, -0.220568, 0.026181718, -0.80335, -0.8313363, 0.034791566, 0.11965886, -0.6207846, 1.1941607, 0.15086152, -0.32673684, 0.54727525, 0.37519744, 0.5911214, -0.6091069, 0.27831984, 0.34486988, -0.19007534, -0.037116952, 0.6467588, -0.032410502, -0.144463, 0.36581138, -0.027929952, 0.16380268, 0.73613364, -0.285556, 0.3749679, -0.399703, 0.31688115, 0.23109244, -0.59502345, 0.15090306, 0.94313467, 0.36871573, 0.06026017, -0.046274256, -1.2549745, -0.65506226, 0.7700233, 0.12524047, -0.28071848, -0.013579065, 0.12248825, -0.1684777, -0.5073549, 0.035975795, 0.096898794, -0.16772723, -0.03126824, -0.07968644, -0.36680594, 0.12037684, -0.32358924, -0.131325, 0.18186983, 0.018432008, -0.28491604, 0.27804366, 0.029648738, 0.059214033, -0.21787068, -0.3412719, 0.0804276, -0.1626897, -0.6702682, -0.1873294, -0.06500335, 0.18296352, 0.66791195, 0.2695597, -0.36781368, 0.2901957, -0.031007456, -0.11559019, 0.0018059794, 0.35374096, 0.4160832, -0.28879014, -0.055898067, -0.07068146, -0.40462515, -0.1508496, 0.44057778, -0.2710674, -0.12098008, 0.34415352, -0.07808555, 0.1338663, 0.25725737, 0.07673861, -0.007156013, -0.061174657, -0.08519898, 0.2312756, -0.37070855, -0.06400102, 0.4940647, -0.10261835, 0.0113608055, -0.02556416, -0.560254, -0.08871901, 0.75240105, 0.2253603, -0.28135854, 0.022752177, 0.067103714, -0.40739605, -0.06379735, -0.0060321945, -0.39645195, -0.1587514, 0.18889447, 0.027609454, 0.27673665, -0.34271222, -0.06232234, -0.25893754, -0.20277785, 0.07229279, -0.33772534, 0.27566814, 0.19736613, -0.047974255, 0.05850797, 0.26778015, 0.40595806, -0.113793425, -0.32684687, 0.11216261, 0.23982216, -0.07842354, 0.5878145, -0.042200856, -0.45250443, -0.020140307, 0.15702567, -0.18019004, -0.19232194, -0.65080035, -0.11261972, 0.037342764, 0.20212197, -0.26170102, 0.2388762, -0.32077274, -0.35129493, -0.15789399, 0.08416238, -0.31905514, -0.25567666, 0.23405802, -0.2058609, 0.32746932, -0.11574382, 0.2787695, 0.022431048, -0.21531211, 0.42385814, -0.38682163, -0.9241917, 0.12892666, -0.27703425, 0.16493519, 0.70617217, 0.14615606, -0.22643389, -0.16570969, 0.42232218, -0.15198793, -0.3137733, -0.41351998, -0.59743357, 0.2820693, -0.033661578, -0.28444037, 0.45903945, -0.05776786, -0.31952778, 0.2975114, 0.07033762, -0.44249317, -0.104184546, 0.28798977, -0.6785517, 0.3061851, -0.57252717, 0.41230425, -0.18795384, -0.15600786, 0.22430585, -0.37498736, -0.9073906, -0.37137553, 0.093955375, 0.19799604, 1.0086268, 0.56701505, -0.84915864, 0.08189077, 0.34416893, 0.21165322, -0.31278896, -0.4713617, -0.121324316, 0.20010394, 0.031502552, -0.23469223, 0.030604456, 0.067712896, -0.14382648, -0.12302519, 0.2713946, -0.11163122, 0.28815585, 0.005164253, -0.929724, 0.15049526, -0.15626188, 0.025202714, -0.19104736, 0.023594057, 0.557824, -0.18376668, -0.8049786, -0.03494634, -0.188276, -0.11090665, 1.2409449, 0.16483729, -1.1833364, -0.22246704, 0.5031475, -0.18791348, 0.054534923, 0.6483907, -0.066154525, 0.13759248, 0.007860537, -0.102737844, 0.094248705, 0.18501665, 0.33902267, -0.075366884, 0.0853017, 0.08851729, 0.005381413, -0.1276563, 0.43920165, -0.2446127, -0.07945652, 0.13737977, -0.34122995, -0.0709298, -0.059587155, 0.28101978, 0.6310738, -0.11907425, 0.1033702, -0.23272255, -0.28551933, -0.4820157, -0.12675588, -0.18899877, -0.41016334, 0.13429005, 0.55667466, -0.16633962, -0.2670021, -0.0629921, -0.06398594, 0.40365463, -0.009161484, 0.373391, 0.15044412, -0.07157863, 0.025629237, -0.0993984, 0.16396968, -0.11534824, 0.4034265, 0.039690986, -0.12678279, -0.14237829, 0.16009888, 0.012363565, -0.18608578, 0.11750228, 0.38344765, -0.119468816, -0.1977454, -0.36272675, -0.31808615, -0.0125242835, 0.025313254, 0.027100632, -0.07229236, 0.13037486, 0.16932817, -0.33898598, -0.28964016, -0.08812348, 0.16582389, -0.14656849, 0.055062305, -0.0063511417, -0.22630739, -0.10268406, 0.16516957, 0.09526153, -0.06476693, -0.1134982, -0.7027147, 0.23348314, -0.41730896, 0.094568506, -0.16739857, 0.16213222, -0.08928731, 0.07324024, -0.44067597, -0.25598776, 0.07067664, -0.12411678, 0.4887884, -0.07249306, -0.50376207, 0.22241113, 0.20220709, 0.008022925, -0.33368117, 0.025349455, 0.26630276, -0.016187334, 0.14971024, 0.44010952, 0.01323288, 0.1489455, 0.48522666, 0.28248522, 0.07163409, 0.17881191, -0.13293698, -0.22746716, 0.28048348, 0.22383308, -0.026784534, -0.26756266, 0.018918723, 0.30484927, -0.111169934, 0.007556535, 0.21156472, -0.13645661, 0.060964204, -0.18540102, -0.6556248, -0.16359612, 0.45189187, -0.13657068, -0.19508538, -0.27206808, 0.41751465, -0.9524214, -0.7486017, 0.5011641, -0.19054079, -0.15339531, 0.41174552, -0.58094805, -0.51132995, 0.22483149, -0.257388, -0.53220856, -0.0752058, 0.0007689594, -0.9761349, 0.33809072, -0.19158764, -0.018942513, 0.0383501, -0.52491367, 0.33979663, -0.43463603, -1.0621105, -0.44104648, -0.30576852, 0.38954544, 1.0377156, 0.30711842, -0.5983185, -0.009326295, 0.66444606, -0.47413594, -0.64924747, 0.28302053, 0.1540133, -0.34476164, 0.15737711, -0.19088145, -0.03676539, 0.055585023, -0.08471653, 0.1238717, 0.18488714, -0.00781398, -0.046254877, 0.15171847, 0.0903332, 0.1224054, -0.17384365, -0.12780806, -0.07273201, 0.23024085, -0.25284472, 0.37808076, 0.040453155, -0.11897925, -0.27542493, 0.13258052, 0.09898642, 0.033067536, -0.3023814, 0.2661196, -0.25718442, -0.040932734, -0.08762019, 0.01799205, -0.33028424, 0.10536498, 0.17201574, 0.111757964, 0.017221155, -0.016177056, -0.18613528, 0.11554857, -0.08005466, -0.22880891, 0.1812107, 0.25215825, -0.39569044, -0.072527416, -0.271177, 0.24283537, -0.26980695, -0.13859057, 0.07799788, 0.084266074, -0.24250089, 0.0637299, 0.20041741, 0.27307948, 0.2874198, 0.10604738, -0.22911875, -0.031186992, 0.15260692, -0.327885, 0.012930896, -0.8128284, -0.62639225, 0.20680068, -0.033339787, -0.0927989, 0.36659622, -0.43999043, -0.51334405, 0.0033889748, 0.041007545, -0.5969494, -0.41059786, -0.027829982, -0.49638957, 0.37415075, -0.37634635, 0.19422823, -0.048248693, -0.4901932, 0.38106605, -0.54577744, -0.9699015, -0.10120682, -0.02836064, -0.05034889, 0.9097405, 0.42568463, -0.0019884359, 0.06636076, 0.36523187, 0.13302161, -0.35019153, -0.06371527, 0.060333945, 0.27189505, -0.36088416, -0.09702898, 0.2688829, -0.21147408, -0.055821158, -0.014716431, -0.014656452, -0.1672501, -0.00160163, -0.018906923, -0.2455388, -0.03496317, 0.049902566, 0.014710501, 0.17836611, -0.13965929, 0.28127918, -0.038731, -0.4152005, -0.21943948, 0.052905805, 0.0010765119, 0.5008254, 0.3524156, -0.034005318, -0.0809499, -0.09441293, 0.07512436, -0.1812575, 0.66504776, 0.700515, -0.34224698, -0.08670164, 0.32198563, -0.06300599, -0.043814838, 0.15767397, 0.28539735, 0.08844963, -0.06875851, -0.03396581, -0.14061108, 0.7149474, -0.32117298, 0.28160793, -0.30938926, 0.34193403, 0.34546944, -0.37905017, 0.52666837, 0.7985118, 0.07874371, 0.39666313, -0.3893926, -1.3551438, -0.20018446, 0.7928865, 0.07250906, -0.65581024, 0.30939555, -0.028417269, -0.2536654, 0.17346951, -0.26627812, 0.056719467, 0.106442556, -0.28269893, -0.17535296, 0.2657961, 0.27537864, -0.11473895, 0.23771815, -0.39054313, 0.084167816, 0.30590358, -0.0042114574, 0.1822475, -0.129448, 0.23798509, -0.14804517, 0.04367416, 0.13131616, 0.30651656, 0.12172044, 0.2953415, -0.021898039, -0.51313186, -0.29923597, 0.77099496, -0.03524, -0.13306578, 0.0784187, -0.13315192, -0.1645764, 0.15745322, 0.010671289, 0.12787987, -0.047875892, 0.37233108, -0.17161086, -0.24109738, 0.38356188, -0.00912755, -0.028912177, -0.09165254, -0.2598798, -0.05188199, 0.14163852, 0.008394778, -0.051747177, 0.5321944, -0.16486135, 0.18976124, -0.025141152, -0.19482394, 0.306166, 0.32597128, 0.37609816, -0.77258545, 0.021307714, 1.14496, 0.09128311, -0.30305332, 0.3519408, -0.26681176, 0.84993124, 0.7511029, -0.06463372, -0.0063188164, 0.4056406, -0.32606047, 0.7841269, 0.32130417, 0.1915184, -0.030539954, 0.6599853, 0.5711986, -0.093081534, 0.90384907, -0.6431212, 0.37547612, 0.060909502, -0.44138604, 0.12493746, -0.6062791, 0.25443146, 1.4549184, 0.46239543, -0.020781448, -0.25056183, -0.7792304, -0.46884924, -0.36376527, -0.17949706, -0.20976356, 0.36373952, 0.37199402, 0.41575968, 0.64855546, -0.5701169, 0.25967747, 0.36685184, -0.58577824, 0.14571649, 0.57596606, 0.16236477, 0.10336777, 0.5453416, 0.44087386, 0.21328259, 0.47672707, -0.39733222, 0.23149782, -0.2828567, 0.104730636, 0.4517508, -0.5831123, 0.25696582, 1.085513, 0.14594792, 0.17566136, -0.11522851, -0.93277174, -0.46233264, -0.23975316, -0.3038357, -0.41008976, 0.0010665467, 0.5472894, 0.27446362, 0.4040414, 0.059753034, 0.13992102, 0.19949277, -0.12528849, 0.35212457, 0.30608258, -0.23523585, 0.42927945, 0.17090388, 0.25622773, 0.031263255, 0.6715933, -0.35471168, 0.081077255, 0.055487685, 0.008762886, 0.54553175, -0.044016898, 0.27261624, 0.76655424, 0.07574933, -0.027641995, -0.12179114, -0.5951537, -0.124998756, -0.21876958, -0.045383703, -0.43840253, 0.08006307, 0.67252773, -0.047071718, 0.2521512, 0.17847382, 0.02383824, -0.06906338, -0.27706465, 0.43680057, 0.36678678, 0.23640081, 0.34295923, -0.15915191, -0.11601918, 0.18224363, 0.23537612, -0.04864588, -0.18713, 0.0029311331, 0.042147476, 0.30279815, 0.13066977, -0.2599296, 0.26285434, -0.067661434, 0.1021092, -0.112200014, 0.09650022, 0.07521934, -0.2764567, -0.25029638, 0.090422384, 0.30256653, 0.05091575, 0.2283575, -0.07859231, -0.24091311, 0.24300887, 0.14904006, -0.2676254, -0.10383293, 0.15334241, 0.26537958, -0.27157283, -0.050638974, -0.072415486, 0.056677695, 0.51341534, 0.11872046, 0.097491086, -0.21571669, 0.22884434, 0.09207392, -0.3679511, 0.13511509, 0.087269165, 0.17529774, 0.13334182, 0.018023059, -0.5887545, -0.112930074, 0.03648419, 0.07268559, -0.1275145, 0.030116888, 0.30377287, -0.36060145, -0.4858445, -0.029843481, -0.30618712, -0.07031832, 0.120514095, -0.44570398, -0.13768475, 0.00079296366, -0.30161834, -0.6038399, -0.30397725, 0.11292605, -0.49229425, 0.38561684, -0.43609995, 0.12272149, -0.11259533, 0.033349987, 0.5729214, -0.52384955, -0.88569164, -0.15958494, 0.094950855, -0.08164741, 0.75712276, 0.49465853, 0.31567955, 0.25838307, 0.5139417, 0.1117281, -0.288849, -0.02140563, 0.061557744, -0.23055983, 0.12551448, 0.006940732, -0.028199406, 0.4011554, -0.17772488, 0.24955079, 0.18258448, -0.1973736, 0.08775398, 0.13826016, 0.22848186, -0.26225987, 0.032979522, -0.12100714, 0.09352469, 0.30593297, -0.22457674, 0.015578217, 0.17665456, 0.04448193, -0.10932735, -0.24887173, -0.5484666, -0.06690067, -0.081442066, -0.11101884, -0.46279544, -0.18082426, 0.2439382, -0.2953736, 0.32054815, 0.28817317, -0.18287593, -0.015126183, 0.32837334, 0.021102522, -0.09959632, -0.01896187, 0.30066094, -0.13590486, -0.20212303, -0.07649162, -0.1600707, -0.27139956, 0.12994659, 0.29165345, -0.10844826, -0.10346509, -0.2599864, -0.18950067, -0.0039676586, 0.1651216, -0.16766357, -0.06849453, 0.041228507, -0.21181715, -0.17485061, -0.44171256, -0.0485263, -0.18568948, 0.033095274, 0.006859435, 0.2232118, -0.18618563, -0.4434021, 0.1633887, -0.10213708, 0.14026491, 0.50075495, -0.117558025, 0.037155684, 0.2083134, -0.17547473, -0.0037989034, 0.5214319, -0.01992793, 0.1364926, 0.09040813, -0.511634, 0.52544737, -0.31881478, 0.12330163, 0.54713213, -0.037652414, 0.044745307, -0.44525486, -0.3410095, -0.42374936, -0.34575698, -0.2725774, -0.0906539, -0.31766483, 0.26273048, 0.8200951, 0.47490844, -0.018149244, -0.06462005, 0.056485858, 0.026880324, 0.49578407, 0.55579495, 0.15421842, 0.3015105, 0.349785, 0.3259879, 0.12587602, 0.5901491, -0.6638791, 0.31394252, -0.13196523, -0.16945077, 0.21352124, -0.39493942, 0.055563375, 1.1255783, 0.43529013, 0.14693289, -0.09218273, -1.0524259, -0.21443765, 0.012263584, -0.045170598, -0.17768964, 0.3280362, 0.6187253, 0.57675076, 0.48752478, 0.12312689, -0.32210848, 0.3731741, -0.12548335, 0.23783752, 0.7356847, 0.16142121, 0.11571175, 0.22758867, 0.3673709, -0.027987057, 0.5530802, -0.088131204, 0.19605881, -0.042581216, -0.07400664, 0.1668489, -0.078460686, 0.16984205, 0.588005, 0.20089206, -0.0055899825, -0.33581465, -0.70114404, -0.5920892, -0.330119, 0.004627701, -0.22200678, 0.08103799, 0.42506164, 0.3036745, 0.30856124, -0.3255115, -0.13220918, -0.1987081, 0.116336025, -0.197075, 0.26246682, -0.10828707, 0.13551868, -0.16963655, -0.18334942, -0.16056846, 0.35232887, -0.092262916, 0.1565876, 0.16438544, 0.31541342, 0.09098447, 0.14821336, 0.22287986, 0.118331224, 0.13898207, 0.29179177, 0.27246502, -0.63404363, -0.28476703, 0.2932794, -0.13407786, -0.53119725, 0.34202376, 0.056627914, 0.5624867, 0.36289406, -0.2589083, 0.22825842, 0.31781483, -0.32282397, 0.49744067, 0.39425626, -0.107878335, 0.047035567, 0.26529735, 0.036327925, 0.078163795, 0.80411726, -0.44608593, 0.6133994, -0.072471686, 0.05591135, 0.4508589, -0.6441882, 0.4842722, 1.3310294, 0.011953086, -0.06902618, -0.39005065, -0.7779339, -0.43240535, -0.14135087, -0.17954661, -0.47432742, -0.08376945, 0.6148211, 0.44194502, 0.7866857, 0.63590044, 0.15997493, 0.055949107, 0.069926746, 2.1787617, 1.8024293, -0.011038405, 0.92221403, 1.1272466, 1.8208138, 0.68742985, 1.0307863, -0.46269107, 0.30069003, 0.7862403, -1.5698205, 1.0653957, -0.85655034, -0.19988118, 2.8550513, 0.33664486, -0.9289542, -1.2316109, 0.44875035, -0.6329254, -3.5221372, -0.7846593, 0.3812157, 0.05389159, 2.0643005, -0.091951594, -0.31914148, 0.030431274, 0.14285049, 0.3922631, 0.3342091, 0.2516335, 0.020053945, 0.18439364, -0.2183136, -0.11898739, -0.6321313, -0.13167237, 0.39520225, -0.24483585, -0.2907666, -0.4881, -0.118520975, 0.46741584, 0.4484934, 0.14456634, 0.6555442, 0.23437288, -1.6935699, 0.00011631605, -0.05538195, -0.61913013, -0.0236698, -0.4003608, 0.43796933, 0.038465124, 0.9212988, -0.26754475, -0.8585158, -1.5873022, 1.0821375, 0.597115, -0.2733809, -0.0045442786, 0.22074005, 1.4064131, -0.19084065, -0.0075405943, -0.4123304, 0.3217623, 0.9005233, -0.4541261, 0.15456945, -0.17838015, -0.95048696, 1.2686334, 2.0706272, -0.19059715, 0.1576655, -0.29829326, -2.0004315, 0.3843522, -0.22357962, -0.7522185, -0.17753394, -1.0451919, -1.3420656, 0.1597252, 2.3009129, -0.20543393, -0.4567167, -0.70661426, 0.39156738, 0.13681926, -0.17380622, -0.06670332, 0.016006548, 0.65318644, 0.030668747, -0.12396482, -0.2588338, 0.01614613, 0.3795321, 0.09908827, 0.19199048, -0.013026823, 0.09443705, 0.5949691, 0.924386, -0.09764223, 0.54798245, 0.21765871, -1.5135838, 0.25877142, -0.016265554, -0.28025386, 0.13836639, -0.30089378, -0.15773253, -0.018197356, 0.89192414, -0.5612448, -0.21079952, 0.22801937, -0.083093695, 0.09499487, 0.039224915, 0.3676043, 0.14805925, 0.20369765, -0.063221216, -0.025814695, -0.17100324, -0.44717464, 0.19453919, -0.11081126, 0.29261005, -0.1300457, -0.19615874, 0.24187323, 0.18341102, -0.42666075, 0.28549278, 0.2559209, -0.7173141, 0.014144489, -0.13463698, 0.13175483, -0.20729324, -0.3411357, -0.25638092, -0.40702045, 0.7401673, 0.49118206, 0.72475994, 0.9845618, -0.61231816, -0.48628667, 0.18249576, -0.25069803, -0.30756032, -0.99014765, -0.14821279, -0.20273943, 0.18974036, 0.24838734, -0.6708056, -0.01156557, -0.023985162, 0.07212057, 0.34815416, -0.47315392, -1.4800243, -0.05812865, -0.5859722, -0.73107845, 1.431317, -0.042756543, 0.027575789, 0.1992848, 0.3782711, 0.66462094, 1.0156369, 0.41708055, -1.524782, -0.52258086, -0.48237732, -0.7986446, 0.40720773, 0.049558703, -0.18168075, 0.4825785, 0.36390665, 0.573506, -0.0028490801, -0.105348386, -0.4277559, 0.36136335, 0.43493342, -0.084889874, 0.24823003, -0.33980903, -0.22071277, 0.512875, 1.2036703, -0.35168555, -0.023803672, 0.33000776, -1.4899293, 0.17035104, -0.19936527, -0.48659322, 0.034469903, -0.56500125, -0.9384716, -0.12236492, 1.5247493, -0.06632843, -0.26545045, 0.45350644, 0.26947367, 0.2640089, -0.2950007, 0.14268512, 0.0506648, 0.640022, 0.39036, -0.039985664, 0.14305654, -1.0473294, 0.12432972, -0.23802944, 0.05089739, 0.03912831, 0.2730215, -0.35223716, -0.1771239, -0.43070126, -0.15582705, 0.124702856, 0.54562443, -0.14788646, 0.22946064, 0.8312384, 0.040673077, -0.36646384, -0.66124725, -0.45168844, 0.21826643, -0.07096125, 0.14188717, -0.09480118, 0.17422245, 0.22409067, 0.14277698, -0.4396907, 0.230633, 0.32347733, 0.24514122, -0.11467231, 0.38936937, -0.10854942, -0.064758234, 0.11399277, -0.012442959, 0.29333204, -0.12937509, -0.18127143, -0.030329213, 0.17789069, -0.39977634, -0.15788642, 0.12599464, -0.08936494, -0.02158545, 0.4284208, -0.12397493, 0.0065887473, 0.042292975, -0.19365376, 0.101502165, -0.00015879952, -0.84317404, -0.80129635, 0.5636579, 0.24672991, -0.09492947, -0.010879883, 0.29489097, 0.95201266, 0.06869071, 0.15368173, -0.27604595, 0.036877465, 0.42117953, -0.37560284, -0.38051516, -0.5514148, -0.8227168, 0.86311686, 1.5732, 0.056507643, 0.32015145, 0.15629642, -2.0179129, -0.046534516, -0.31281862, -0.9756979, 0.061713092, -0.58819443, -0.4871224, -0.022099467, 1.5205091, 0.53106326, 0.031253614, 0.4292919, -0.4607687, 0.044128936, -0.100726575, -0.3986212, 0.05288099, -0.48503056, -0.3727644, 0.23608561, 0.56215835, -0.13806023, -0.26454502, -0.20243837, -0.07282313, 0.08422336, 0.32310265, -0.70647264, -0.7578687, 0.2937479, -0.11689151, -0.041749608, 0.5117721, -0.23035248, -0.0021527354, 0.4690812, 0.17323385, 0.06393089, 0.3721594, 0.15240602, -0.5791579, -0.12950496, 0.24160185, -0.031024773, -0.44029158, 0.42410362, 0.264404, -0.04430506, -0.13430496, -0.13948523, -0.16539213, 0.0007226698, -0.3301833, 0.31400296, 0.04461, -0.43255773, -0.4443029, -0.16976361, 0.26569825, 0.051081516, -0.16894357, 0.19313633, 0.034011677, -0.0058384035, -0.95662445, -0.33428174, -0.0023850044, -0.66176194, -0.36659446, -0.34595308, 0.41248432, 0.10065976, 0.12723137, 0.042536147, 0.64988965, 0.32455048, -0.16089152, 0.47791192, 0.07343065, -0.7413354, -0.084434256, 0.086424366, -0.15914375, 0.036880698, 0.6651491, -0.18012227, -1.0857219, -0.92274123, -0.4322217, 0.6231981, -0.43597397, -0.95184916, -0.48686498, 0.021761289, -0.5517992, -0.45219252, 1.5084491, 0.18790695, 0.5330922, 0.23817058, 0.18307057, 0.5534489, -0.60874367, -0.2323279, -1.3662527, 0.17209259, 0.54036343, 0.29012206, -0.07959985, -0.17385174, 0.31518823, -0.058554824, 0.21863008, -0.36492923, -0.026440887, -0.041637942, 0.07435292, 0.5088952, -0.57607013, -0.41962904, -0.127468, 0.10225955, -0.111370265, -0.51171094, -0.563245, 0.1358763, -0.18514335, -0.4030277, 0.0742881, -0.055676993, -0.20502728, -0.16552286, -0.12035186, 0.13477218, 0.5155141, 0.33819398, -0.636997, -0.3364792, -0.37752163, 0.183232, 0.007323088, 0.07963174, -0.04256486, 0.28499317, -0.05227011, 0.23113404, 0.34140894, -0.25371364, -0.14785063, -0.70148116, -0.3588036, 0.5728215, 0.15338232, 0.02811804, -0.114204645, 0.43838918, 0.18661754, -0.11567527, -0.24075446, 0.4653471, 0.03237936, -0.063370444, 0.5510186, 0.22847018, 0.06151111, -0.6336423, -0.31949922, -0.5165741, 0.69136596, 0.41229567, 0.58148956, 0.2474878, -0.32570803, -0.27875388, 0.028005004, -0.45344627, -0.024649277, -0.9209798, -0.7531387, -0.2024398, -0.11995642, 0.9962512, -0.7480339, -0.6656681, -0.92359394, 0.24756101, 0.11512764, -0.3436833, -0.74653256, 0.63011116, -0.43225187, -0.50918955, 0.7220118, -0.17549242, -0.11696913, -0.22314079, -0.15352419, 0.73208255, 0.58416337, 0.45684364, -0.93569916, 0.74706227, 0.224193, 0.4772119, -0.28838632, -0.34964305, 0.6773587, -0.4211504, -0.066606216, -0.9112929, -0.4751478, 0.00062109996, 0.14708105, 0.42643204, -0.71259135, -0.67673767, -0.5910096, 0.4609389, 0.029260568, -0.43128294, -1.2455616, 0.18549724, -0.080494724, -0.40942872, 0.20743915, -0.102075964, -0.016932216, 0.022794252, -0.24181737, 0.45791113, 0.7864294, 0.29880083, -0.7802217, 0.058034584, -0.1893074, 0.0075631808, 0.06382184, 0.013634782, -0.10068302, 0.11465953, 0.19535361, -0.19717039, -0.07800115, -0.032793127, -0.060258567, -0.121668786, 0.20755377, -0.08611821, -0.122606084, 0.06741489, 0.16641198, 0.17948331, -0.20202231, 0.13716766, -0.06298193, -0.3688388, -0.22560164, 0.051678795, -0.019808276, -0.5007008, 0.016670497, -0.15270166, 0.110472746, 0.09807326, -0.20772602, -0.34786776, -0.775462, -0.9731212, 0.52269804, -0.09828767, 0.23563462, 0.3273702, 0.332538, 0.67880523, -0.1644419, 0.12133634, -0.43492892, 0.109915264, 0.6869734, 0.17959635, -0.39157015, -0.32898295, -0.27634263, 0.9858169, 1.0290686, -0.03652964, 0.5615872, 0.40966806, -1.9214561, -0.25072938, -0.3871875, -0.59286714, -0.26762003, -0.25080478, -0.105098456, 0.47147486, 1.4307162, 0.18202989, -0.158596, -0.23171045, -0.1286376, -0.06022967, 0.0018778003, -0.112658225, -0.024536926, 0.07701307, -0.09289125, 0.27309534, -0.32881862, 0.2426777, 0.10925071, -0.27124643, -0.29370305, 0.25432387, 0.16767247, -0.0461143, -0.2750104, 0.39571038, 0.37729368, -0.18911314, -0.82591224, 0.009483946, -0.106599316, -0.7186358, 0.00023827607, 0.0725638, 0.29823458, 0.3360559, -0.020400465, 0.34263107, 0.6860961, 0.49845415, -0.023255592, -0.1927104, -0.04514381, 0.02957259, -0.1954048, -0.32339212, -0.13189399, -0.1459149, 0.52545303, 0.42113864, -0.4181455, 0.15552884, -0.020165054, -0.044592988, 0.35479814, -0.28688315, -0.7432636, 0.22409427, -0.18635859, 0.049976394, 1.1910617, -0.34345505, 0.3323082, 0.24034046, -0.09662131, 0.6613328, 0.3010844, -0.1602029, -0.6907405, 0.9039233, 0.55046165, 0.27747214, -0.15535778, -0.6000467, 0.2913162, -0.036209427, 0.019894216, -0.3097114, -0.3708171, -0.20107442, 0.14997207, 0.2828941, -0.83263177, -0.9290501, -0.41175148, 0.11691862, 0.06074008, -0.102738045, -0.7068111, 0.05214631, -0.0031933924, -0.6246774, 0.20490478, -0.29662415, -0.3449934, -0.3412839, -0.040837236, -0.06270141, 1.0039226, 0.20752026, -0.79619163, 0.21243891, -0.49573284, -0.43120113, 0.17925803, 0.66437835, 0.10918126, -0.26816443, 0.17525129, 0.3307567, -0.09325991, 0.15338862, -0.3913512, 0.38164064, 0.38726562, -0.52327937, -0.3763461, -0.34923032, -0.5665687, 0.20052035, 0.700936, -0.14233926, 0.87034076, 0.051407993, -1.6799486, -0.15723673, -0.5798255, -0.6343677, 0.15577279, -0.90066606, -0.16248782, 0.17332573, 1.0282964, -0.4838154, -0.07333387, -0.5646074, 0.24176088, 0.17494227, -0.033060875, 0.19069894, 0.049784437, 0.1377523, 0.22084384, 0.20844251, -0.4647838, 0.021625543, 0.35963702, -0.10754, 0.05911484, -0.03309901, -0.1751113, 0.6966429, 0.6274634, -0.28423586, 0.36775795, 0.40399268, -1.4441687, -0.20780656, -0.15409927, -0.21276808, -0.0014063875, -0.458694, 0.27011025, 0.3456641, 1.1790173, -0.027178477, -0.15589805, -0.19326197, 0.41131416, -0.041958217, -0.02733844, 0.004393682, -0.070356555, -0.1252389, 0.28350547, -0.23311092, -0.43956348, 0.0716454, 0.3062387, 0.030004216, 0.18782374, 0.08128425, -0.12437924, 0.48669183, -0.16613312, 0.16169505, -0.012082177, 0.2507921, -0.25684208, -0.10802962, -0.26555932, -0.037131015, -0.17396864, -0.26471576, 0.008357889, 0.08185431, 0.29179642, -0.3775779, -0.23231895, -0.6199975, 0.3195738, 0.29219708, -0.09316498, 0.3792067, 0.31515536, 0.5971609, 0.2271493, -0.093712896, -0.3275994, 0.39619866, 0.7307558, 0.025337264, 0.14468819, -0.3063488, -0.19052719, 0.5743224, 1.487908, 0.08213808, 0.14717092, 0.21360561, -1.3815051, 0.28452817, 0.09343344, -0.45818475, -0.31495273, -0.20605014, -0.3659015, -0.2127359, 1.1614705, 0.9663208, 0.3122514, -0.5783279, 0.934094, 0.15687774, -0.85826933, -0.38172117, 0.3573887, 0.04958013, 0.011315071, -0.03218755, 0.7139854, 0.17275861, -0.75810784, -0.46320826, -0.33423266, 0.36855718, -0.6186126, -0.99679893, 0.16202562, 0.24230452, -0.102520905, -0.9978618, 0.87501645, -0.387424, 0.36624113, 0.44975343, 0.13375242, 0.029201983, -1.1700791, 0.13113938, -0.42090863, 0.47072306, -0.018959906, -0.06755736, -0.31591642, -0.35570914, 0.2580314, -0.19022435, -0.17160626, -0.58161414, -0.53193414, -0.19755562, 0.34668562, 0.76918864, -0.4850927, -0.23589332, -0.52438116, 0.24230681, -0.14103441, -0.38317093, -0.64632845, 0.39177758, -0.21164702, -0.7001552, 0.13453275, 0.15852097, -0.049161475, -0.36409158, 0.10273936, 0.64750946, 0.5745348, 0.41157103, -0.7061464, -0.90089154, 0.08752068, 1.014977, -0.8851494, -0.86643255, 0.010839843, 0.7099042, -0.55331576, -0.46736744, 0.31125504, -0.092584215, -0.47352815, 0.21038786, 0.6284656, 0.8123077, -0.00091065053, -0.29795542, 1.0395029, 0.35771257, -1.120898, -0.0049692784, 0.3438038, 0.98991144, -0.66989326, 0.14782709, -0.39164224, 0.12583014, -0.28956804, 0.024188627, 1.8067557, -0.046344206, -0.40744594, 0.6823422, 0.3151684, 0.25127053, -0.53965604, -0.24831334, 0.17602217, -0.25734887, -0.07135961, -0.4797064, -0.5410443, -0.2637104, 0.046948664, 0.6090067, -0.7741869, -0.6906347, -0.5495294, 0.32122672, -0.058087103, -0.5343674, -0.51988465, 0.29889315, 0.037775744, -0.617095, 0.5791549, -0.07834353, -0.52007407, -0.35927725, -0.2143642, 0.6527987, 0.76523256, 0.5082568, -0.6364062, 0.47160256, 0.70835453, 0.33530784, -0.28643748, -0.3588053, -0.73292124, -0.48743448, 0.050854787, -0.04057449, -0.23569137, -0.27351385, 1.1676421, -0.5192205, -0.7931844, 0.020573594, 0.096150726, 0.42659953, 0.05481781, -1.3468422, -0.64744943, -0.21801697, -0.3857197, -0.51599973, 1.549167, -0.11141328, 0.42082977, 0.629486, 0.10901556, 0.6074203, -0.4273293, -0.2274163, -1.2718054, -0.17626087, -0.14105473, 0.071300395, -0.25249293, -0.08529251, 0.04589687, 0.27675378, -0.07834718, 0.07866313, -0.25528586, 0.11029379, -0.27094257, -0.12551396, -0.19173957, 0.14316997, 0.1311677, -0.1737268, 0.08658615, 0.033312004, -0.029349161, 0.16587389, 0.016461108, 0.259173, -0.3335991, 0.048344206, 0.23942724, -0.23488519, 0.01710157, -0.28158244, 0.28365165, -0.04495347, 0.36814785, -0.018523328, -0.348244, 0.004087425, 0.08409972, 0.22924048, 0.2070172, -0.03141228, -0.239572, 0.32714006, -0.049114384, 0.29423106, 0.13112865, -0.5052378, -0.012051113, -0.09353859, 0.21352236, 0.29335177, 0.34444916, -0.062283505, 0.11985099, 0.15914688, 0.2779286, -0.15321413, -0.57133335, -0.09858485, 0.19545908, 0.241668, 0.17653471, -0.1868434, -0.17908241, -0.09604471, 0.089300334, -2.4107587, -1.3086472, -0.20590997, 1.2902623, 1.3785362, -0.97558844, 0.9391302, 0.49759564, 1.8341748, 1.9389386, 0.04946188, -0.15463105, -2.7207692, 0.77671325, 2.393214, 2.5928342, -0.39033872, 0.22762465, 1.0828563, 1.7832941, -1.4068854, -0.14925535, 2.010406, 0.35918087, 0.7769749, 1.3543918, 2.1618457, 0.30009958, -1.4739512, -2.0230033, -2.2326381, 2.6815753, 0.25239694, -0.5818637, -0.24751255, -0.33122635, -1.7071917, 0.39027643, -0.21356013, -0.2373815, 11.318973, -0.70123863, 4.914727, 0.6250889, -1.5923506, 0.16399002, 0.36779657, 0.3064342, -1.8869905, -0.45130485, -1.0094153, -0.21168388, -0.505807, -0.34366044, 0.8675283, -1.0915487, 3.6221585, -0.34398445, 0.71238315, 1.062852, -2.0317419, -0.053844403, -0.16504712, 0.1957951, 0.23166208, -0.61441815, -1.5938725, -0.11108156, -4.7378373, 1.1648368, -0.03335766, -0.71856755, 0.3917329, -0.12190658, -2.5549798, 0.938559, -0.08409422, -0.068174355, -2.1109953, 0.501089, 0.6668005, -0.04615195, 1.2155666, -0.47758648, -0.5117745, -0.31077346, 1.9051718, 1.0720416, -0.9564487, -1.175634, 0.7804305, 1.5641937, 1.2172455, 0.29806662, 1.2272537, 0.7404992, -10.837492, 1.6225919]"
     ]
    }
   ],
   "source": [
    "print(nn_solution)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.5.2",
   "language": "julia",
   "name": "julia-1.5"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.5.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/transmon.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "This notebook requires the following Julia packages:\n",
    "\n",
    "DifferentialEquations, Flux, DiffEqFlux, Optim, DiffEqSensitivity, Plots, OrdinaryDiffEq, Zygote, StaticArrays, LinearAlgebra, BenchmarkTools, PaddedViews, LaTeXStrings, PGFPlotsX, PlotThemes, ApproxFun, SpecialFunctions, IJulia, ProgressMeter, SparseArrays\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "Some of these packages may have external dependencies. We refer to the documentation of each package, which can be accessed through https://juliapackages.com Once these external dependencies are met, the required packages can be installed by running the following Julia code:\n",
    "\n",
    "```\n",
    "using Pkg;\n",
    "Pkg.install([\"DifferentialEquations\", \"Flux\", \"DiffEqFlux\", \"Optim\", \"DiffEqSensitivity\", \"Plots\", \"OrdinaryDiffEq\", \"Zygote\", \"StaticArrays\", \"BenchmarkTools\", \"PaddedViews\", \"LaTeXStrings\", \"PGFPlotsX\", \"PlotThemes\", \"ApproxFun\", \"SpecialFunctions\", \"IJulia\", \"ProgressMeter\", \"SparseArrays\"]);\n",
    "```"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "#using Pkg;\n",
    "#Pkg.install([\"DifferentialEquations\", \"Flux\", \"DiffEqFlux\", \"Optim\", \"DiffEqSensitivity\", \"Plots\", \"OrdinaryDiffEq\", \"Zygote\", \"StaticArrays\", \"BenchmarkTools\", \"PaddedViews\", \"LaTeXStrings\", \"PGFPlotsX\", \"PlotThemes\", \"ApproxFun\", \"SpecialFunctions\", \"IJulia\", \"ProgressMeter\", \"SparseArrays\"]);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: could not import DistributionsAD._mv_categorical_logpdf into ReverseDiffX\n"
     ]
    }
   ],
   "source": [
    "using DifferentialEquations, Flux, DiffEqFlux, Optim, DiffEqSensitivity, Plots, OrdinaryDiffEq, Zygote, StaticArrays, LinearAlgebra, BenchmarkTools, PaddedViews, LaTeXStrings, PGFPlotsX, PlotThemes, ApproxFun, SpecialFunctions, IJulia, ProgressMeter, SparseArrays"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "pgfplotsx();\n",
    "Plots.PGFPlotsXBackend();\n",
    "\n",
    "push!(PGFPlotsX.CUSTOM_PREAMBLE, \"\\\\usepackage{amsfonts,amssymb,amsmath,mathrsfs,amsbsy}\");"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Define the coupled ODE Eq. (3) and the cost function $\\mathcal C$ Eq. (4)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "const σ0 = Hermitian(Complex{Float64}[1 0; 0 1]);\n",
    "const σx = Hermitian(Complex{Float64}[0 1; 1 0]);\n",
    "const σy = Hermitian(Complex{Float64}[0 -im; im 0]);\n",
    "const σz = Hermitian(Complex{Float64}[1 0; 0 -1]);"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Define a neural network $t \\to \\mathbf{p}(t)$ with two hidden layers of size 32, which seem to be sufficient for this problem"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "Ωp_nn = FastChain(FastDense(1,32), FastDense(32,32,tanh), FastDense(32,32,tanh), FastDense(32,6))\n",
    "θ_transmon = initial_params(Ωp_nn);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cost_adjoint_transmon_nn (generic function with 2 methods)"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# useful operators, such as creation (at) and annihilation (a), for the transmon Hamiltonian, truncated to N=4 levels.\n",
    "const N=4;\n",
    "const a = (sparse([i for i=1:N-1],[i for i=2:N],[√i+0im for i=1:N-1], N, N));\n",
    "const at = (sparse([i for i=2:N],[i for i=1:N-1],[√i+0im for i=1:N-1], N, N));\n",
    "const a0 = Diagonal(sparse([i for i=1:N],[i for i=1:N],[1.0+0im for i=1:N], N, N));\n",
    "const n = Diagonal(at*a);\n",
    "const η = Diagonal(at*at*a*a); # = at*a*(at*a-id)\n",
    "const P = Diagonal(sparse([i for i=1:2],[i for i=1:2],[1.0+0im for i=1:2], N, N)); # projection operator, \\mathcal P\n",
    "const id = Matrix{Complex{Float64}}(I, N, N); # identity\n",
    "\n",
    "\n",
    "const tol = 1e-7; # tolerance parameter for the ODE solver\n",
    "\n",
    "\n",
    "# anharmonicity, sets the energy scale for all other parameters\n",
    "const Δ = -2π*0.2;\n",
    "\n",
    "# maximum allowed amplitudes for driving terms, in units of |Δ|\n",
    "const Ωmax = 2.0;\n",
    "const δmax = 2.0\n",
    "\n",
    "# predefine constant terms in the Hamiltonian\n",
    "const HΔ_N = (Δ/2)*η;\n",
    "const Hϵ_N = Δ*n;\n",
    "\n",
    "# pulse duration, in units of 2π/|Δ|\n",
    "const T = 10.0;\n",
    "tspan = (0.0, T);\n",
    "\n",
    "# target unitary is a X_{-π/2} rotation\n",
    "const θ = -π/2;\n",
    "const Utarget = cos(θ/2)*σ0 + sin(θ/2)im*σx;\n",
    "\n",
    "# parameters for the envelope A(t), which ensures (i) the driving vanishes at t=0 and t=T (ii) ramping is smooth / non-abrupt\n",
    "const steepness = 2*T\n",
    "smooth_square_envelope(t) = coth(steepness/4)*( tanh(steepness*t/(4*T)) - tanh(steepness*(t-T)/(4*T)) ) - 1;\n",
    "\n",
    "# returns the RHS of Eq. (4)\n",
    "function schrodinger_transmon_nn(u, p, t)\n",
    "    @views @inbounds U = u[1:N, 1:N];\n",
    "    envelope = smooth_square_envelope(t);\n",
    "\n",
    "\n",
    "    # feed normalized time $t/T$ to the DNN, the output $\\boldsymbol p(t)$ is used to construct the control Hamiltonian, as described in the main text\n",
    "    # notational difference: Ωx and Ωy here corresponds to $\\Omega_i/2$ in the text\n",
    "    @views @inbounds nn_output = Ωp_nn([t/T],p);\n",
    "    @inbounds Ωx, Ωy, δ = Ωmax*(2/π)*envelope*( atan(nn_output[1])*sin(nn_output[2]) ), Ωmax*(2/π)*envelope*(atan(nn_output[3])*sin(nn_output[4]) ), δmax*(2/π)*envelope*atan(nn_output[5])*sin(nn_output[6]) \n",
    "    Ω = Ωx - im*Ωy;\n",
    "    Ωconj = Ωx + im*Ωy;\n",
    "    local H = Hermitian(a*Ω + at*Ωconj + δ*n + HΔ_N);\n",
    "\n",
    "    # $\\mathcal E$ sensivity to errors in qubit frequency $\\propto a^\\dagger a$\n",
    "    @inbounds local dℰ = U'*(Hϵ_N)*U;\n",
    "    \n",
    "    # RHS of Eq. (4)\n",
    "    return [-(im*H)*U; dℰ]\n",
    "end\n",
    "\n",
    "const u0_transmon = Complex{Float64}[id; 0*id]; # initial condition to Eq. (4)\n",
    "# specification of the ODE problem Eq. (4) using DifferentialEquations.jl\n",
    "# further documentation is available at https://diffeq.sciml.ai/stable/tutorials/ode_example/\n",
    "ode_transmon_nn = ODEProblem(schrodinger_transmon_nn, u0_transmon, tspan, θ_transmon);\n",
    "\n",
    "# cost function, Eq. (3)\n",
    "function cost_adjoint_transmon_nn(p, w=1.0)\n",
    "    local ode_sol = solve(ode_transmon_nn, BS5(), p=Complex{Float64}.(p), abstol=tol, reltol=tol) # solve Eq. (4)\n",
    "    local usol = last(ode_sol) # get solution of Eq. (4) at t=T\n",
    "\n",
    "    @views @inbounds local Ugate = usol[1:2, 1:2]; # $\\mathcal P U(T) \\mathcal P$ in Eq. (3)\n",
    "    @views @inbounds local ℰ = usol[N+1:N+2, 1:2]; # left portion of $\\mathcal P ℰ(T)$ (the part in the computational block)\n",
    "    @views @inbounds local ℰleak = usol[N+1:N+2, 3:N]; # remainder of $\\mathcal P ℰ(T)$\n",
    "    \n",
    "    @inbounds local loss = abs(1.0 - (abs(tr(Ugate*Utarget')/2) )) + w^2 * ((norm( ℰ-(tr(ℰ)/2)*σ0 )/2)^2 + 2*norm(ℰleak)^2/8)  # Eq. (3)\n",
    "    return loss\n",
    "\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "cost_cb_display (generic function with 1 method)"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# keep track of cost function history, for plotting later on\n",
    "\n",
    "cost_history = Float64[];\n",
    "function cost_cb(p,l)\n",
    "    append!(cost_history, l)\n",
    "    return l < tol\n",
    "end\n",
    "\n",
    "ProgressMeter.ijulia_behavior(:clear)\n",
    "bfgs_steps = 0;\n",
    "function cost_cb_display(p,l, progress) # progress=true doesn't work with BFGS solver, so we add a progress bar manually\n",
    "    append!(cost_history, l)\n",
    "    IJulia.clear_output()\n",
    "    global bfgs_steps\n",
    "    bfgs_steps = bfgs_steps+1\n",
    "    next!(progress, showvalues = [(:step, bfgs_steps), (:loss,l)])\n",
    "    return l < tol # exit early if $\\mathcal C$ is less than the ODE solver tolerance\n",
    "end"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Minimize the cost function"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\u001b[32mloss: 0.00316: 100%|████████████████████████████████████| Time: 0:02:37\u001b[39m\n"
     ]
    }
   ],
   "source": [
    "# optimize the DNN using AMSGrad optimizer\n",
    "\n",
    "nn_sol = DiffEqFlux.sciml_train(p -> cost_adjoint_transmon_nn(p, 0.01), θ_transmon, AMSGrad(0.001), maxiters = 200, progress=true, cb = cost_cb);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "# further refine the output using BFGS optimizer\n",
    "\n",
    "progress = Progress(350)\n",
    "nn_sol = DiffEqFlux.sciml_train(p -> cost_adjoint_transmon_nn(p, 0.01), nn_sol.minimizer, BFGS(initial_stepnorm=1e-3), maxiters = 350, cb = (p,l) -> cost_cb_display(p,l,progress), allow_f_increases=true);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "transmon_nn_solution = nn_sol.minimizer;"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"447.464pt\" height=\"283.758pt\" viewBox=\"0 0 447.464 283.758\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.21875 -5.515625 C 7.21875 -6.5625 7.203125 -8.359375 6.484375 -9.734375 C 5.84375 -10.9375 4.828125 -11.359375 3.9375 -11.359375 C 3.109375 -11.359375 2.0625 -10.984375 1.40625 -9.75 C 0.71875 -8.453125 0.65625 -6.859375 0.65625 -5.515625 C 0.65625 -4.53125 0.671875 -3.046875 1.203125 -1.734375 C 1.9375 0.03125 3.265625 0.28125 3.9375 0.28125 C 4.734375 0.28125 5.9375 -0.046875 6.640625 -1.6875 C 7.15625 -2.875 7.21875 -4.265625 7.21875 -5.515625 Z M 3.9375 0 C 2.84375 0 2.1875 -0.953125 1.9375 -2.25 C 1.75 -3.265625 1.75 -4.75 1.75 -5.703125 C 1.75 -7.03125 1.75 -8.125 1.984375 -9.171875 C 2.296875 -10.640625 3.265625 -11.09375 3.9375 -11.09375 C 4.640625 -11.09375 5.546875 -10.625 5.875 -9.21875 C 6.109375 -8.234375 6.125 -7.078125 6.125 -5.703125 C 6.125 -4.59375 6.125 -3.21875 5.90625 -2.203125 C 5.546875 -0.328125 4.53125 0 3.9375 0 Z M 3.9375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.578125 -10.984375 C 4.578125 -11.34375 4.5625 -11.359375 4.3125 -11.359375 C 3.640625 -10.546875 2.625 -10.296875 1.671875 -10.265625 C 1.609375 -10.265625 1.53125 -10.265625 1.515625 -10.234375 C 1.5 -10.1875 1.5 -10.15625 1.5 -9.796875 C 2.03125 -9.796875 2.921875 -9.90625 3.609375 -10.3125 L 3.609375 -1.25 C 3.609375 -0.65625 3.578125 -0.453125 2.09375 -0.453125 L 1.578125 -0.453125 L 1.578125 0 C 2.40625 -0.015625 3.265625 -0.03125 4.09375 -0.03125 C 4.921875 -0.03125 5.78125 -0.015625 6.59375 0 L 6.59375 -0.453125 L 6.078125 -0.453125 C 4.609375 -0.453125 4.578125 -0.640625 4.578125 -1.25 Z M 4.578125 -10.984375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.171875 -2.671875 L 6.859375 -2.671875 C 6.6875 -1.4375 6.546875 -1.234375 6.484375 -1.140625 C 6.390625 -1 5.15625 -1 4.921875 -1 L 1.609375 -1 C 2.234375 -1.671875 3.4375 -2.890625 4.90625 -4.296875 C 5.953125 -5.296875 7.171875 -6.46875 7.171875 -8.171875 C 7.171875 -10.1875 5.546875 -11.359375 3.75 -11.359375 C 1.859375 -11.359375 0.703125 -9.6875 0.703125 -8.140625 C 0.703125 -7.484375 1.203125 -7.390625 1.40625 -7.390625 C 1.578125 -7.390625 2.09375 -7.5 2.09375 -8.09375 C 2.09375 -8.625 1.65625 -8.78125 1.40625 -8.78125 C 1.3125 -8.78125 1.203125 -8.765625 1.140625 -8.734375 C 1.46875 -10.1875 2.453125 -10.921875 3.5 -10.921875 C 5 -10.921875 5.984375 -9.734375 5.984375 -8.171875 C 5.984375 -6.671875 5.109375 -5.375 4.125 -4.265625 L 0.703125 -0.390625 L 0.703125 0 L 6.75 0 Z M 7.171875 -2.671875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.796875 -5.84375 C 5.328125 -5.84375 6 -4.515625 6 -2.984375 C 6 -0.921875 4.90625 -0.140625 3.90625 -0.140625 C 2.984375 -0.140625 1.515625 -0.578125 1.046875 -1.90625 C 1.140625 -1.875 1.21875 -1.875 1.3125 -1.875 C 1.71875 -1.875 2.03125 -2.15625 2.03125 -2.59375 C 2.03125 -3.09375 1.65625 -3.3125 1.3125 -3.3125 C 1.015625 -3.3125 0.5625 -3.1875 0.5625 -2.546875 C 0.5625 -0.96875 2.109375 0.28125 3.9375 0.28125 C 5.84375 0.28125 7.3125 -1.21875 7.3125 -2.96875 C 7.3125 -4.640625 5.9375 -5.84375 4.296875 -6.03125 C 5.609375 -6.3125 6.859375 -7.484375 6.859375 -9.046875 C 6.859375 -10.375 5.5 -11.359375 3.953125 -11.359375 C 2.390625 -11.359375 1.015625 -10.40625 1.015625 -9.03125 C 1.015625 -8.421875 1.46875 -8.3125 1.6875 -8.3125 C 2.046875 -8.3125 2.359375 -8.546875 2.359375 -8.984375 C 2.359375 -9.4375 2.046875 -9.65625 1.6875 -9.65625 C 1.609375 -9.65625 1.53125 -9.65625 1.46875 -9.625 C 1.953125 -10.765625 3.3125 -10.96875 3.921875 -10.96875 C 4.515625 -10.96875 5.65625 -10.671875 5.65625 -9.03125 C 5.65625 -8.546875 5.59375 -7.6875 5 -6.921875 C 4.484375 -6.25 3.90625 -6.21875 3.328125 -6.171875 C 3.25 -6.171875 2.859375 -6.140625 2.78125 -6.140625 C 2.671875 -6.125 2.59375 -6.109375 2.59375 -5.984375 C 2.59375 -5.859375 2.609375 -5.84375 2.953125 -5.84375 Z M 3.796875 -5.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.78125 -11.125 C 5.78125 -11.484375 5.765625 -11.5 5.453125 -11.5 L 0.34375 -3.375 L 0.34375 -2.921875 L 4.78125 -2.921875 L 4.78125 -1.234375 C 4.78125 -0.625 4.75 -0.453125 3.546875 -0.453125 L 3.21875 -0.453125 L 3.21875 0 C 3.765625 -0.03125 4.6875 -0.03125 5.28125 -0.03125 C 5.859375 -0.03125 6.796875 -0.03125 7.34375 0 L 7.34375 -0.453125 L 7.015625 -0.453125 C 5.8125 -0.453125 5.78125 -0.625 5.78125 -1.234375 L 5.78125 -2.921875 L 7.53125 -2.921875 L 7.53125 -3.375 L 5.78125 -3.375 Z M 4.828125 -9.984375 L 4.828125 -3.375 L 0.6875 -3.375 Z M 4.828125 -9.984375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.953125 -10.0625 C 2.125 -9.984375 2.84375 -9.765625 3.5625 -9.765625 C 5.15625 -9.765625 6.03125 -10.625 6.53125 -11.125 C 6.53125 -11.265625 6.53125 -11.34375 6.421875 -11.34375 C 6.40625 -11.34375 6.375 -11.34375 6.234375 -11.28125 C 5.640625 -11.015625 4.9375 -10.8125 4.078125 -10.8125 C 3.5625 -10.8125 2.78125 -10.875 1.9375 -11.265625 C 1.75 -11.34375 1.71875 -11.34375 1.703125 -11.34375 C 1.609375 -11.34375 1.59375 -11.328125 1.59375 -10.984375 L 1.59375 -6 C 1.59375 -5.6875 1.59375 -5.609375 1.765625 -5.609375 C 1.859375 -5.609375 1.890625 -5.640625 1.984375 -5.765625 C 2.53125 -6.53125 3.28125 -6.859375 4.140625 -6.859375 C 4.75 -6.859375 6.03125 -6.484375 6.03125 -3.546875 C 6.03125 -2.984375 6.03125 -2 5.515625 -1.203125 C 5.09375 -0.5 4.421875 -0.140625 3.671875 -0.140625 C 2.546875 -0.140625 1.390625 -0.921875 1.078125 -2.25 C 1.15625 -2.234375 1.296875 -2.203125 1.359375 -2.203125 C 1.578125 -2.203125 2.015625 -2.328125 2.015625 -2.859375 C 2.015625 -3.3125 1.6875 -3.5 1.359375 -3.5 C 0.96875 -3.5 0.703125 -3.265625 0.703125 -2.78125 C 0.703125 -1.296875 1.890625 0.28125 3.71875 0.28125 C 5.484375 0.28125 7.171875 -1.25 7.171875 -3.46875 C 7.171875 -5.53125 5.828125 -7.140625 4.15625 -7.140625 C 3.28125 -7.140625 2.546875 -6.8125 1.953125 -6.1875 Z M 1.953125 -10.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.859375 -2.75 C 8.0625 -2.75 8.28125 -2.75 8.28125 -2.984375 C 8.28125 -3.21875 8.0625 -3.21875 7.859375 -3.21875 L 1.40625 -3.21875 C 1.203125 -3.21875 0.984375 -3.21875 0.984375 -2.984375 C 0.984375 -2.75 1.203125 -2.75 1.40625 -2.75 Z M 7.859375 -2.75 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.3125 -7.765625 C 4.3125 -8 4.3125 -8.0625 4.140625 -8.0625 C 4.046875 -8.0625 4.015625 -8.0625 3.921875 -7.921875 L 0.328125 -2.34375 L 0.328125 -2 L 3.46875 -2 L 3.46875 -0.90625 C 3.46875 -0.46875 3.4375 -0.34375 2.5625 -0.34375 L 2.328125 -0.34375 L 2.328125 0 C 2.609375 -0.03125 3.546875 -0.03125 3.875 -0.03125 C 4.21875 -0.03125 5.171875 -0.03125 5.4375 0 L 5.4375 -0.34375 L 5.203125 -0.34375 C 4.34375 -0.34375 4.3125 -0.46875 4.3125 -0.90625 L 4.3125 -2 L 5.515625 -2 L 5.515625 -2.34375 L 4.3125 -2.34375 Z M 3.515625 -6.84375 L 3.515625 -2.34375 L 0.625 -2.34375 Z M 3.515625 -6.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.25 -2 L 4.984375 -2 C 4.953125 -1.796875 4.859375 -1.140625 4.734375 -0.953125 C 4.65625 -0.84375 3.96875 -0.84375 3.609375 -0.84375 L 1.40625 -0.84375 C 1.734375 -1.125 2.453125 -1.890625 2.765625 -2.171875 C 4.578125 -3.84375 5.25 -4.46875 5.25 -5.640625 C 5.25 -7.015625 4.171875 -7.9375 2.78125 -7.9375 C 1.390625 -7.9375 0.578125 -6.75 0.578125 -5.734375 C 0.578125 -5.125 1.109375 -5.125 1.140625 -5.125 C 1.390625 -5.125 1.703125 -5.296875 1.703125 -5.6875 C 1.703125 -6.015625 1.484375 -6.25 1.140625 -6.25 C 1.03125 -6.25 1.015625 -6.25 0.984375 -6.234375 C 1.203125 -7.046875 1.84375 -7.59375 2.625 -7.59375 C 3.640625 -7.59375 4.265625 -6.75 4.265625 -5.640625 C 4.265625 -4.625 3.671875 -3.75 3 -2.984375 L 0.578125 -0.28125 L 0.578125 0 L 4.9375 0 Z M 5.25 -2 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.03125 0 L 5.03125 -0.46875 C 3.75 -0.46875 3.53125 -0.46875 3.53125 -1.265625 L 3.53125 -10.953125 C 3.53125 -11.765625 3.75 -11.765625 5.03125 -11.765625 L 5.03125 -12.234375 C 4.453125 -12.1875 3.546875 -12.1875 2.9375 -12.1875 C 2.328125 -12.1875 1.421875 -12.1875 0.84375 -12.234375 L 0.84375 -11.765625 C 2.125 -11.765625 2.34375 -11.765625 2.34375 -10.953125 L 2.34375 -1.265625 C 2.34375 -0.46875 2.125 -0.46875 0.84375 -0.46875 L 0.84375 0 C 1.421875 -0.03125 2.328125 -0.03125 2.9375 -0.03125 C 3.546875 -0.03125 4.453125 -0.03125 5.03125 0 Z M 5.03125 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.5 -2.21875 L 5.5 -3.234375 L 5.171875 -3.234375 L 5.171875 -2.234375 C 5.171875 -1 4.6875 -0.171875 3.9375 -0.171875 C 3.421875 -0.171875 2.703125 -0.53125 2.703125 -2.171875 L 2.703125 -7.234375 L 5.203125 -7.234375 L 5.203125 -7.703125 L 2.703125 -7.703125 L 2.703125 -11.015625 L 2.375 -11.015625 C 2.34375 -9.171875 1.71875 -7.5625 0.203125 -7.515625 L 0.203125 -7.234375 L 1.75 -7.234375 L 1.75 -2.203125 C 1.75 -1.859375 1.75 0.140625 3.828125 0.140625 C 4.890625 0.140625 5.5 -0.890625 5.5 -2.21875 Z M 5.5 -2.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.890625 -4.5 C 6.890625 -6.328125 5.921875 -7.921875 3.890625 -7.921875 C 1.984375 -7.921875 0.484375 -6.109375 0.484375 -3.90625 C 0.484375 -1.578125 2.1875 0.140625 4.078125 0.140625 C 6.09375 0.140625 6.875 -1.75 6.875 -2.125 C 6.875 -2.25 6.734375 -2.25 6.734375 -2.25 C 6.609375 -2.25 6.59375 -2.21875 6.515625 -2 C 6.125 -0.78125 5.140625 -0.171875 4.203125 -0.171875 C 3.4375 -0.171875 2.671875 -0.609375 2.1875 -1.390625 C 1.625 -2.3125 1.625 -3.359375 1.625 -4.203125 L 6.828125 -4.203125 C 6.890625 -4.28125 6.890625 -4.3125 6.890625 -4.5 Z M 5.921875 -4.46875 L 1.640625 -4.46875 C 1.765625 -7.0625 3.15625 -7.625 3.875 -7.625 C 5.078125 -7.625 5.90625 -6.484375 5.921875 -4.46875 Z M 5.921875 -4.46875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.96875 -6.90625 C 5.96875 -7.484375 5.390625 -7.84375 4.78125 -7.84375 C 3.421875 -7.84375 2.828125 -6.515625 2.65625 -5.890625 L 2.625 -5.890625 L 2.625 -7.84375 L 0.5625 -7.640625 L 0.5625 -7.1875 C 1.609375 -7.1875 1.765625 -7.078125 1.765625 -6.21875 L 1.765625 -1.234375 C 1.765625 -0.5625 1.703125 -0.46875 0.5625 -0.46875 L 0.5625 0 C 0.984375 -0.03125 1.8125 -0.03125 2.28125 -0.03125 C 2.796875 -0.03125 3.703125 -0.03125 4.1875 0 L 4.1875 -0.46875 C 2.90625 -0.46875 2.6875 -0.46875 2.6875 -1.265625 L 2.6875 -4.21875 C 2.6875 -5.9375 3.421875 -7.5625 4.765625 -7.5625 C 4.890625 -7.5625 5.015625 -7.53125 5.140625 -7.484375 C 5.140625 -7.484375 4.75 -7.359375 4.75 -6.890625 C 4.75 -6.46875 5.078125 -6.28125 5.359375 -6.28125 C 5.5625 -6.28125 5.96875 -6.40625 5.96875 -6.90625 Z M 5.96875 -6.90625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.046875 -1.59375 L 8.046875 -2.59375 L 7.71875 -2.59375 L 7.71875 -1.578125 C 7.71875 -0.484375 7.234375 -0.34375 7 -0.34375 C 6.265625 -0.34375 6.265625 -1.265625 6.265625 -2.0625 L 6.265625 -4.640625 C 6.265625 -5.8125 6.265625 -6.453125 5.515625 -7.140625 C 4.859375 -7.734375 4.078125 -7.921875 3.46875 -7.921875 C 2.0625 -7.921875 1.03125 -6.796875 1.03125 -5.625 C 1.03125 -4.953125 1.578125 -4.921875 1.6875 -4.921875 C 1.921875 -4.921875 2.328125 -5.0625 2.328125 -5.5625 C 2.328125 -6.015625 1.984375 -6.21875 1.6875 -6.21875 C 1.609375 -6.21875 1.515625 -6.203125 1.46875 -6.171875 C 1.84375 -7.3125 2.8125 -7.625 3.4375 -7.625 C 4.328125 -7.625 5.3125 -6.84375 5.3125 -5.34375 L 5.3125 -4.546875 C 4.265625 -4.515625 2.984375 -4.375 1.984375 -3.828125 C 0.859375 -3.203125 0.53125 -2.3125 0.53125 -1.625 C 0.53125 -0.25 2.15625 0.140625 3.09375 0.140625 C 4.078125 0.140625 5 -0.40625 5.390625 -1.4375 C 5.421875 -0.640625 5.921875 0.078125 6.71875 0.078125 C 7.09375 0.078125 8.046875 -0.171875 8.046875 -1.59375 Z M 5.3125 -2.484375 C 5.3125 -0.9375 4.203125 -0.140625 3.21875 -0.140625 C 2.328125 -0.140625 1.625 -0.8125 1.625 -1.625 C 1.625 -2.171875 1.859375 -3.109375 2.90625 -3.6875 C 3.765625 -4.171875 4.75 -4.25 5.3125 -4.28125 Z M 5.3125 -2.484375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.828125 0 L 3.828125 -0.46875 C 2.78125 -0.46875 2.734375 -0.578125 2.734375 -1.21875 L 2.734375 -7.84375 L 0.6875 -7.640625 L 0.6875 -7.1875 C 1.6875 -7.1875 1.828125 -7.078125 1.828125 -6.21875 L 1.828125 -1.234375 C 1.828125 -0.5625 1.75 -0.46875 0.609375 -0.46875 L 0.609375 0 C 1.03125 -0.03125 1.8125 -0.03125 2.25 -0.03125 C 2.6875 -0.03125 3.421875 -0.03125 3.828125 0 Z M 2.953125 -10.8125 C 2.953125 -11.25 2.609375 -11.546875 2.234375 -11.546875 C 1.8125 -11.546875 1.5 -11.203125 1.5 -10.8125 C 1.5 -10.390625 1.84375 -10.078125 2.21875 -10.078125 C 2.65625 -10.078125 2.953125 -10.421875 2.953125 -10.8125 Z M 2.953125 -10.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.71875 -3.828125 C 7.71875 -6.125 6.046875 -7.921875 4.09375 -7.921875 C 2.15625 -7.921875 0.484375 -6.125 0.484375 -3.828125 C 0.484375 -1.578125 2.15625 0.140625 4.09375 0.140625 C 6.046875 0.140625 7.71875 -1.578125 7.71875 -3.828125 Z M 6.578125 -3.96875 C 6.578125 -3.28125 6.53125 -2.203125 6.046875 -1.34375 C 5.546875 -0.515625 4.78125 -0.171875 4.09375 -0.171875 C 3.265625 -0.171875 2.546875 -0.6875 2.125 -1.375 C 1.6875 -2.1875 1.625 -3.1875 1.625 -3.96875 C 1.625 -4.734375 1.671875 -5.65625 2.125 -6.46875 C 2.484375 -7.0625 3.1875 -7.625 4.09375 -7.625 C 4.90625 -7.625 5.59375 -7.1875 6.015625 -6.546875 C 6.578125 -5.71875 6.578125 -4.53125 6.578125 -3.96875 Z M 6.578125 -3.96875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.65625 0 L 8.65625 -0.46875 C 7.5 -0.46875 7.4375 -0.53125 7.4375 -1.234375 L 7.4375 -5.4375 C 7.4375 -6.359375 7.25 -7.84375 5.140625 -7.84375 C 3.71875 -7.84375 2.984375 -6.75 2.71875 -6.03125 L 2.703125 -6.03125 L 2.703125 -7.84375 L 0.59375 -7.640625 L 0.59375 -7.1875 C 1.640625 -7.1875 1.8125 -7.078125 1.8125 -6.21875 L 1.8125 -1.234375 C 1.8125 -0.5625 1.734375 -0.46875 0.59375 -0.46875 L 0.59375 0 C 1.015625 -0.03125 1.8125 -0.03125 2.28125 -0.03125 C 2.734375 -0.03125 3.546875 -0.03125 3.96875 0 L 3.96875 -0.46875 C 2.828125 -0.46875 2.75 -0.53125 2.75 -1.234375 L 2.75 -4.671875 C 2.75 -6.328125 3.765625 -7.5625 5.015625 -7.5625 C 6.34375 -7.5625 6.484375 -6.375 6.484375 -5.515625 L 6.484375 -1.234375 C 6.484375 -0.5625 6.40625 -0.46875 5.265625 -0.46875 L 5.265625 0 C 5.6875 -0.03125 6.484375 -0.03125 6.953125 -0.03125 C 7.40625 -0.03125 8.21875 -0.03125 8.65625 0 Z M 8.65625 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-3-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.96875 -2.21875 C 5.96875 -3.140625 5.484375 -3.609375 5.25 -3.828125 C 4.703125 -4.390625 4.078125 -4.515625 3.328125 -4.65625 C 2.34375 -4.875 1.09375 -5.125 1.09375 -6.21875 C 1.09375 -6.671875 1.34375 -7.65625 3.15625 -7.65625 C 5.0625 -7.65625 5.171875 -5.875 5.203125 -5.296875 C 5.234375 -5.203125 5.3125 -5.1875 5.375 -5.1875 C 5.53125 -5.1875 5.53125 -5.25 5.53125 -5.546875 L 5.53125 -7.5625 C 5.53125 -7.875 5.515625 -7.890625 5.40625 -7.890625 C 5.34375 -7.890625 5.3125 -7.875 5.109375 -7.609375 C 5.046875 -7.53125 4.890625 -7.359375 4.828125 -7.28125 C 4.265625 -7.890625 3.453125 -7.921875 3.15625 -7.921875 C 1.15625 -7.921875 0.453125 -6.875 0.453125 -5.84375 C 0.453125 -4.21875 2.28125 -3.84375 2.796875 -3.75 C 3.921875 -3.515625 4.3125 -3.4375 4.6875 -3.109375 C 4.921875 -2.90625 5.3125 -2.5 5.3125 -1.859375 C 5.3125 -1.109375 4.890625 -0.140625 3.234375 -0.140625 C 1.6875 -0.140625 1.125 -1.328125 0.8125 -2.90625 C 0.75 -3.15625 0.75 -3.171875 0.609375 -3.171875 C 0.46875 -3.171875 0.453125 -3.15625 0.453125 -2.796875 L 0.453125 -0.21875 C 0.453125 0.109375 0.46875 0.125 0.578125 0.125 C 0.65625 0.125 0.6875 0.109375 0.765625 -0.03125 L 1.25 -0.8125 C 1.609375 -0.328125 2.234375 0.140625 3.234375 0.140625 C 5.015625 0.140625 5.96875 -0.828125 5.96875 -2.21875 Z M 5.96875 -2.21875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106144-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -2.703125 -8.53125 C -2.796875 -8.53125 -2.8125 -8.4375 -2.8125 -8.359375 C -2.8125 -8.0625 -2.5625 -7.65625 -2.5625 -7.625 C -2.34375 -7.28125 -2.21875 -7.21875 -1.921875 -7.015625 C -1.125 -6.484375 -0.53125 -5.71875 -0.53125 -4.609375 C -0.53125 -3.0625 -1.65625 -1.671875 -4.234375 -1.671875 C -5.78125 -1.671875 -7.828125 -2.28125 -9.171875 -3.203125 C -10.28125 -3.953125 -11.171875 -4.875 -11.171875 -6.65625 C -11.171875 -7.3125 -10.9375 -7.71875 -10.296875 -7.71875 C -9.6875 -7.71875 -8.46875 -7.078125 -8.125 -6.875 C -7.9375 -6.765625 -7.90625 -6.765625 -7.875 -6.765625 C -7.75 -6.765625 -7.75 -6.859375 -7.75 -6.96875 C -7.75 -7.3125 -8.125 -7.9375 -8.40625 -8.140625 C -8.46875 -8.1875 -10.15625 -9.171875 -11.03125 -9.171875 C -11.984375 -9.171875 -12.125 -8.40625 -12.125 -7.78125 C -12.125 -5.296875 -10.484375 -3.25 -9.515625 -2.453125 C -7.046875 -0.40625 -4.390625 -0.203125 -3.484375 -0.203125 C -0.984375 -0.203125 0.40625 -1.484375 0.40625 -3.46875 C 0.40625 -6.234375 -2.265625 -8.53125 -2.703125 -8.53125 Z M -2.703125 -8.53125 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1631573049106144-1\">\n",
       "  <path d=\"M 0 0.0507812 L 446.929688 0.0507812 L 446.929688 283.46875 L 0 283.46875 Z M 0 0.0507812 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106144-2\">\n",
       "  <path d=\"M 61.105469 4.835938 L 442.148438 4.835938 L 442.148438 242.058594 L 61.105469 242.058594 Z M 61.105469 4.835938 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1631573049106144-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0 283.46875 L 446.929688 283.46875 L 446.929688 0.0507812 L 0 0.0507812 Z M 0 283.46875 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0 283.46875 L 0 0.046875 L 446.933594 0.046875 L 446.933594 283.46875 Z M 0 283.46875 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 61.105469 242.058594 L 442.148438 242.058594 L 442.148438 4.835938 L 61.105469 4.835938 Z M 61.105469 242.058594 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 10.144615 -249.381595 L 10.144615 -11.874779 M 75.461043 -249.381595 L 75.461043 -11.874779 M 140.781381 -249.381595 L 140.781381 -11.874779 M 206.097809 -249.381595 L 206.097809 -11.874779 M 271.418147 -249.381595 L 271.418147 -11.874779 M 336.734575 -249.381595 L 336.734575 -11.874779 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -0.000335348 -174.776711 L 381.49907 -174.776711 M -0.000335348 -87.386999 L 381.49907 -87.386999 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.144615 -249.381595 L 10.144615 -245.130415 M 75.461043 -249.381595 L 75.461043 -245.130415 M 140.781381 -249.381595 L 140.781381 -245.130415 M 206.097809 -249.381595 L 206.097809 -245.130415 M 271.418147 -249.381595 L 271.418147 -245.130415 M 336.734575 -249.381595 L 336.734575 -245.130415 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000335348 -174.776711 L 4.250845 -174.776711 M -0.000335348 -87.386999 L 4.250845 -87.386999 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000335348 -249.381595 L 381.49907 -249.381595 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000335348 -249.381595 L -0.000335348 -11.874779 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"67.294391\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-2\" x=\"124.647689\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"132.533244\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"140.418799\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-3\" x=\"189.886542\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"197.772097\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"205.657652\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-4\" x=\"255.126394\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"263.011949\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"270.897504\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-5\" x=\"320.365247\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"328.250802\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"336.136357\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-6\" x=\"385.605098\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"393.490653\" y=\"256.653516\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"401.376208\" y=\"256.653516\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-2\" x=\"26.187631\" y=\"174.505917\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"34.073186\" y=\"174.505917\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-1-1\" x=\"41.958739\" y=\"168.266392\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-2-1\" x=\"51.246614\" y=\"168.266392\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-2\" x=\"26.187631\" y=\"87.224469\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-0-1\" x=\"34.073186\" y=\"87.224469\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-1-1\" x=\"41.958739\" y=\"80.984943\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-2-2\" x=\"51.246614\" y=\"80.984943\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106144-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,60.559082%,97.869873%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.79774 -22.629834 L 11.450865 -18.597666 L 12.10399 -23.177364 L 12.757116 -20.42407 L 13.410241 -26.489921 L 14.063366 -68.008345 L 14.716491 -24.585299 L 15.369616 -49.732573 L 16.022741 -69.443656 L 16.675867 -40.158618 L 17.328992 -36.857794 L 17.982117 -43.893556 L 18.635242 -63.428647 L 19.288367 -94.950736 L 19.941492 -62.443093 L 20.594618 -54.324004 L 21.247743 -68.40726 L 21.900868 -94.094242 L 22.553993 -70.077226 L 23.207118 -59.877523 L 23.860243 -64.922622 L 24.513369 -83.671616 L 25.166494 -90.245888 L 25.819619 -72.95567 L 26.472744 -68.876571 L 27.125869 -77.429773 L 27.778994 -91.790705 L 28.43212 -88.787111 L 29.085245 -79.299197 L 29.73837 -76.901798 L 30.391495 -81.473674 L 31.04462 -90.42188 L 31.697745 -94.399295 L 32.350871 -88.626763 L 33.003996 -83.918005 L 33.657121 -84.794053 L 34.310246 -90.148115 L 34.963371 -95.017222 L 35.616496 -94.0434 L 36.269622 -90.281086 L 36.922747 -88.396019 L 37.575872 -89.514544 L 38.228997 -92.674575 L 38.882122 -95.326185 L 39.535247 -95.103262 L 40.192283 -93.065668 L 40.845409 -91.892389 L 41.498534 -92.643288 L 42.151659 -94.536177 L 42.804784 -95.822873 L 43.457909 -95.521731 L 44.111035 -94.438404 L 44.76416 -93.847854 L 45.417285 -94.262412 L 46.07041 -95.322274 L 46.723535 -96.174857 L 47.37666 -96.217877 L 48.029786 -95.68208 L 48.682911 -95.298809 L 49.336036 -95.490444 L 49.989161 -96.096638 L 50.642286 -96.597237 L 51.295411 -96.655901 L 51.948537 -96.39778 L 52.601662 -96.206144 L 53.254787 -96.31565 L 53.907912 -96.663723 L 54.561037 -97.000063 L 55.214162 -97.109569 L 55.867288 -97.023528 L 56.520413 -96.933577 L 57.173538 -97.003974 L 57.826663 -97.222986 L 58.479788 -97.445909 L 59.132913 -97.551504 L 59.786039 -97.547593 L 60.439164 -97.531949 L 61.092289 -97.598435 L 61.745414 -97.750961 L 62.398539 -97.911309 L 63.051664 -98.012993 L 63.70479 -98.048192 L 64.357915 -98.079479 L 65.01104 -98.149876 L 65.664165 -98.267204 L 66.31729 -98.396264 L 66.970415 -98.494038 L 67.623541 -98.556612 L 68.276666 -98.611365 L 68.929791 -98.685673 L 69.582916 -98.787357 L 70.236041 -98.900774 L 70.889166 -98.994637 L 71.542292 -99.068944 L 72.195417 -99.139341 L 72.848542 -99.22147 L 73.501667 -99.319244 L 74.154792 -99.424839 L 74.807917 -99.518701 L 76.114168 -99.68296 L 76.767293 -99.769001 L 78.073543 -99.964547 L 78.726668 -100.058409 L 80.686044 -100.328263 L 82.645419 -100.621583 L 83.298545 -100.715445 L 83.955581 -100.809308 L 84.608706 -100.90317 L 85.261831 -101.004854 L 88.527457 -101.49372 L 89.833707 -101.697089 L 90.486832 -101.794862 L 95.058709 -102.506651 L 95.711834 -102.612246 L 96.364959 -102.71393 L 97.018084 -102.819525 L 97.671209 -102.921209 L 98.324334 -103.026804 L 98.97746 -103.128489 L 101.58996 -103.550869 L 102.243085 -103.652553 L 106.814962 -104.391719 L 107.468087 -104.493403 L 108.774337 -104.704593 L 109.427462 -104.814099 L 110.733713 -105.017467 L 111.386838 -105.126973 L 112.039963 -105.228658 L 112.693088 -105.334253 L 115.305589 -105.740989 L 115.958714 -105.846584 L 116.611839 -105.944358 L 117.918089 -106.147726 L 118.571215 -106.245499 L 119.22434 -106.347183 L 121.183715 -106.640503 L 121.83684 -106.734365 L 123.143091 -106.929912 L 126.408717 -107.399223 L 127.061842 -107.489175 L 127.718878 -107.579126 L 129.678253 -107.84898 L 132.943879 -108.279182 L 135.55638 -108.6077 L 136.86263 -108.764138 L 137.515755 -108.846267 L 138.16888 -108.924486 L 138.822006 -108.998793 L 139.475131 -109.077012 L 140.781381 -109.225627 L 141.434506 -109.225627 L 142.087632 -109.299935 L 142.740757 -109.315579 L 143.393882 -110.160339 L 144.047007 -111.306242 L 144.700132 -112.076695 L 145.353257 -113.02705 L 146.006383 -113.582402 L 146.659508 -113.644977 L 147.312633 -113.914831 L 147.965758 -116.570352 L 148.618883 -118.248141 L 149.272008 -119.00295 L 149.925134 -121.040544 L 150.578259 -122.800462 L 151.231384 -123.488786 L 151.884509 -123.860324 L 152.537634 -124.134089 L 153.190759 -124.310081 L 153.843885 -124.556469 L 154.49701 -124.658154 L 155.150135 -124.677708 L 155.80326 -124.68553 L 156.456385 -124.705085 L 157.10951 -124.771571 L 157.762636 -124.775481 L 160.375136 -124.775481 L 161.028261 -124.802858 L 161.681387 -124.81068 L 162.334512 -124.830234 L 162.987637 -124.8537 L 163.640762 -124.865433 L 164.293887 -124.892809 L 164.947012 -124.912364 L 165.600138 -124.928008 L 166.253263 -124.951473 L 166.906388 -124.982761 L 168.212638 -125.037514 L 168.865763 -125.057068 L 169.518889 -125.072712 L 170.172014 -125.096178 L 170.825139 -125.123554 L 171.482175 -125.139198 L 172.1353 -125.158753 L 172.788425 -125.170485 L 173.44155 -125.178307 L 174.747801 -125.201773 L 175.400926 -125.221327 L 176.707176 -125.244793 L 177.360301 -125.260437 L 178.013427 -125.272169 L 178.666552 -125.299546 L 179.319677 -125.31519 L 179.972802 -125.326922 L 180.625927 -125.342566 L 181.279052 -125.350388 L 182.585303 -125.373854 L 183.238428 -125.381676 L 183.891553 -125.40123 L 184.544678 -125.405141 L 185.197803 -125.424696 L 186.504054 -125.432518 L 188.463429 -125.455983 L 189.76968 -125.463805 L 190.422805 -125.471627 L 191.07593 -125.48336 L 193.035306 -125.542024 L 193.688431 -125.588955 L 194.341556 -125.663262 L 194.994681 -125.741481 L 195.647806 -125.768857 L 196.300931 -125.86272 L 196.954057 -125.976137 L 197.607182 -126.03089 L 198.913432 -126.226436 L 199.566557 -126.343764 L 200.219682 -126.433715 L 200.872808 -126.5354 L 201.525933 -126.680104 L 202.179058 -127.071197 L 202.832183 -127.141594 L 203.485308 -127.79863 L 204.138433 -127.955067 L 204.791559 -128.166257 L 205.444684 -128.569083 L 206.097809 -129.245674 L 206.750934 -129.406022 L 207.404059 -130.168653 L 208.057184 -130.461972 L 208.71031 -131.099454 L 209.363435 -131.435794 L 210.01656 -132.061542 L 210.669685 -132.968878 L 211.32281 -133.594627 L 211.975935 -134.556715 L 212.629061 -134.939986 L 213.282186 -135.976383 L 213.935311 -136.297079 L 214.588436 -137.294366 L 215.245472 -137.568131 L 215.898597 -138.397248 L 216.551722 -140.677319 L 217.204848 -142.789221 L 217.857973 -144.732953 L 218.511098 -145.769349 L 219.164223 -146.262126 L 219.817348 -147.576198 L 220.470473 -149.613793 L 221.123599 -150.677565 L 221.776724 -152.073767 L 222.429849 -153.485612 L 223.082974 -154.279531 L 223.736099 -154.917012 L 224.389224 -156.903764 L 225.04235 -157.701594 L 225.695475 -159.129083 L 226.3486 -159.371561 L 227.001725 -159.426314 L 227.65485 -159.629682 L 228.307975 -159.715722 L 228.961101 -159.852605 L 229.614226 -160.024686 L 230.267351 -160.302362 L 230.920476 -161.088459 L 231.573601 -162.406442 L 232.226726 -162.926595 L 232.879852 -165.425679 L 233.532977 -167.748771 L 234.186102 -170.036665 L 234.839227 -172.985505 L 235.492352 -175.519787 L 236.145477 -177.999316 L 236.798603 -181.433112 L 237.451728 -185.606073 L 238.104853 -189.583488 L 238.757978 -191.597617 L 239.411103 -192.87258 L 240.064229 -194.315713 L 240.717354 -195.0627 L 241.370479 -195.426417 L 242.023604 -195.629785 L 242.676729 -196.885193 L 243.329854 -199.153532 L 243.98298 -201.097264 L 244.636105 -201.277167 L 245.28923 -201.746478 L 245.942355 -201.914648 L 246.59548 -202.04762 L 247.248605 -202.239255 L 247.901731 -202.477822 L 248.554856 -202.884558 L 249.207981 -203.404712 L 249.861106 -204.70314 L 250.514231 -206.380929 L 251.167356 -208.985608 L 251.820482 -212.176926 L 252.473607 -214.097192 L 253.126732 -217.515344 L 253.779857 -218.375749 L 254.432982 -222.091131 L 255.086107 -224.015309 L 255.739233 -225.110369 L 256.392358 -227.101032 L 257.045483 -228.258667 L 257.698608 -230.675621 L 258.351733 -231.946673 L 259.004858 -234.160259 L 259.661894 -234.911157 L 260.31502 -235.231853 L 260.968145 -235.349181 L 261.62127 -235.482153 L 262.274395 -235.536906 L 262.92752 -235.599481 L 263.580645 -235.701165 L 264.233771 -236.107902 L 264.886896 -236.455974 L 265.540021 -236.729739 L 266.193146 -236.772759 L 266.846271 -236.800136 L 267.499396 -236.839245 L 268.152522 -237.011326 L 268.805647 -237.050435 L 269.458772 -237.050435 L 270.111897 -237.058257 L 270.765022 -237.179496 L 271.418147 -237.813067 L 272.071273 -238.356686 L 272.724398 -238.829908 L 273.377523 -239.134961 L 274.030648 -239.381349 L 274.683773 -239.541697 L 275.336898 -239.63556 L 275.990024 -239.674669 L 276.643149 -239.729422 L 277.296274 -239.737244 L 277.949399 -239.741155 L 279.255649 -239.741155 L 279.908775 -239.745066 L 280.5619 -239.752887 L 281.215025 -239.838928 L 281.86815 -240.011009 L 282.521275 -240.116604 L 283.1744 -240.147891 L 283.827526 -240.171357 L 284.480651 -240.179179 L 285.133776 -240.18309 L 285.786901 -240.18309 L 286.440026 -240.187001 L 288.399402 -240.187001 L 289.052527 -240.249575 L 289.705652 -240.413835 L 290.358777 -240.523341 L 291.011903 -240.546806 L 291.665028 -240.644579 L 292.318153 -240.660223 L 292.971278 -240.664134 L 293.624403 -240.683689 L 294.277528 -240.69151 L 300.155655 -240.69151 L 300.80878 -240.695421 L 301.461905 -240.73062 L 302.11503 -240.738442 L 302.768156 -240.750174 L 303.425192 -240.757996 L 315.181445 -240.757996 L 315.83457 -240.77364 L 316.487695 -240.820571 L 317.14082 -240.847948 L 317.793945 -240.867502 L 318.44707 -240.914433 L 319.100196 -240.949632 L 319.753321 -241.004385 L 320.406446 -241.070871 L 321.059571 -241.172555 L 321.712696 -241.192109 L 322.365821 -241.219486 L 323.018947 -241.231219 L 324.325197 -241.246862 L 324.978322 -241.266417 L 325.631447 -241.313348 L 326.284572 -241.344636 L 326.937698 -241.368101 L 327.590823 -241.399389 L 328.243948 -241.442409 L 328.897073 -241.477607 L 329.550198 -241.544093 L 330.203323 -241.567559 L 330.856449 -241.598846 L 331.509574 -241.626223 L 332.162699 -241.661421 L 332.815824 -241.669243 L 333.468949 -241.692708 L 334.122074 -241.708352 L 334.7752 -241.720085 L 336.08145 -241.759194 L 336.734575 -241.774838 L 337.3877 -241.798303 L 338.040826 -241.849146 L 338.693951 -241.860878 L 339.347076 -241.903899 L 340.000201 -241.927364 L 340.653326 -241.935186 L 341.306451 -241.95083 L 341.959577 -241.962562 L 342.612702 -241.978206 L 343.265827 -241.989939 L 343.918952 -241.989939 L 344.572077 -241.997761 L 345.225202 -241.997761 L 346.531453 -242.005583 L 347.188489 -242.013405 L 347.841614 -242.025137 L 349.800989 -242.072068 L 351.10724 -242.087712 L 351.760365 -242.103356 L 352.41349 -242.107267 L 353.066615 -242.126821 L 353.71974 -242.142465 L 354.372866 -242.154198 L 355.025991 -242.177664 L 355.679116 -242.208951 L 356.332241 -242.236327 L 356.985366 -242.240238 L 357.638491 -242.318457 L 358.291617 -242.345834 L 358.944742 -242.365388 L 359.597867 -242.41623 L 360.250992 -242.431874 L 360.904117 -242.482716 L 361.557242 -242.494449 L 362.210368 -242.521825 L 362.863493 -242.54138 L 364.169743 -242.572667 L 364.822868 -242.603955 L 366.129119 -242.62742 L 366.782244 -242.635242 L 367.435369 -242.639153 L 368.741619 -242.639153 L 370.04787 -242.646975 L 370.700995 -242.654797 \" transform=\"matrix(0.998804,0,0,-0.998804,61.105804,-7.024634)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-1\" x=\"217.287719\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-2\" x=\"223.162624\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-3\" x=\"229.503222\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-4\" x=\"236.775208\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-5\" x=\"243.115806\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-2\" x=\"251.337091\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-6\" x=\"257.677689\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-7\" x=\"262.155513\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-8\" x=\"270.376797\" y=\"275.718679\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106144-3-9\" x=\"279.529469\" y=\"275.718679\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106144-4-1\" x=\"19.354816\" y=\"128.473058\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot(cost_history, label=L\"\\mathcal C\", ylabel=L\"\\mathcal C\", xlabel=L\"\\text{Iterations}\", xtickfont=18, ytickfont=18, legendfont=18, yscale=:log10, guidefont=18, legend=false)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(\"transmon-cost.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Optimized robust pulse shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"452.946pt\" height=\"301.023pt\" viewBox=\"0 0 452.946 301.023\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.375 -7.921875 C 10.375 -9.4375 10.34375 -12 9.3125 -13.984375 C 8.40625 -15.71875 6.9375 -16.328125 5.65625 -16.328125 C 4.46875 -16.328125 2.96875 -15.78125 2.03125 -14 C 1.03125 -12.15625 0.9375 -9.859375 0.9375 -7.921875 C 0.9375 -6.515625 0.96875 -4.375 1.734375 -2.5 C 2.796875 0.046875 4.6875 0.390625 5.65625 0.390625 C 6.796875 0.390625 8.515625 -0.078125 9.53125 -2.421875 C 10.28125 -4.125 10.375 -6.125 10.375 -7.921875 Z M 5.65625 0 C 4.078125 0 3.140625 -1.359375 2.796875 -3.234375 C 2.515625 -4.6875 2.515625 -6.8125 2.515625 -8.203125 C 2.515625 -10.109375 2.515625 -11.6875 2.84375 -13.1875 C 3.3125 -15.296875 4.6875 -15.9375 5.65625 -15.9375 C 6.671875 -15.9375 7.984375 -15.265625 8.453125 -13.234375 C 8.765625 -11.828125 8.796875 -10.171875 8.796875 -8.203125 C 8.796875 -6.59375 8.796875 -4.625 8.5 -3.15625 C 7.984375 -0.46875 6.515625 0 5.65625 0 Z M 5.65625 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.8125 -14.453125 C 3.0625 -14.359375 4.078125 -14.03125 5.109375 -14.03125 C 7.40625 -14.03125 8.671875 -15.265625 9.390625 -15.984375 C 9.390625 -16.1875 9.390625 -16.296875 9.234375 -16.296875 C 9.21875 -16.296875 9.171875 -16.296875 8.96875 -16.203125 C 8.109375 -15.828125 7.09375 -15.53125 5.859375 -15.53125 C 5.109375 -15.53125 4 -15.640625 2.796875 -16.1875 C 2.515625 -16.296875 2.46875 -16.296875 2.453125 -16.296875 C 2.328125 -16.296875 2.296875 -16.28125 2.296875 -15.78125 L 2.296875 -8.625 C 2.296875 -8.171875 2.296875 -8.046875 2.546875 -8.046875 C 2.671875 -8.046875 2.71875 -8.109375 2.84375 -8.28125 C 3.625 -9.390625 4.71875 -9.859375 5.953125 -9.859375 C 6.8125 -9.859375 8.671875 -9.3125 8.671875 -5.09375 C 8.671875 -4.296875 8.671875 -2.859375 7.921875 -1.734375 C 7.3125 -0.71875 6.34375 -0.203125 5.28125 -0.203125 C 3.65625 -0.203125 2 -1.328125 1.5625 -3.234375 C 1.65625 -3.21875 1.859375 -3.15625 1.953125 -3.15625 C 2.265625 -3.15625 2.890625 -3.328125 2.890625 -4.09375 C 2.890625 -4.765625 2.421875 -5.046875 1.953125 -5.046875 C 1.390625 -5.046875 1.015625 -4.6875 1.015625 -4 C 1.015625 -1.859375 2.71875 0.390625 5.328125 0.390625 C 7.875 0.390625 10.296875 -1.796875 10.296875 -4.984375 C 10.296875 -7.953125 8.375 -10.25 5.984375 -10.25 C 4.71875 -10.25 3.65625 -9.78125 2.8125 -8.890625 Z M 2.8125 -14.453125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.578125 -15.78125 C 6.578125 -16.296875 6.546875 -16.328125 6.203125 -16.328125 C 5.234375 -15.171875 3.78125 -14.796875 2.390625 -14.75 C 2.328125 -14.75 2.203125 -14.75 2.171875 -14.703125 C 2.15625 -14.65625 2.15625 -14.59375 2.15625 -14.078125 C 2.921875 -14.078125 4.203125 -14.234375 5.1875 -14.828125 L 5.1875 -1.796875 C 5.1875 -0.9375 5.140625 -0.640625 3.015625 -0.640625 L 2.265625 -0.640625 L 2.265625 0 C 3.453125 -0.03125 4.6875 -0.046875 5.875 -0.046875 C 7.0625 -0.046875 8.296875 -0.03125 9.484375 0 L 9.484375 -0.640625 L 8.75 -0.640625 C 6.625 -0.640625 6.578125 -0.90625 6.578125 -1.796875 Z M 6.578125 -15.78125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.296875 -3.828125 L 9.859375 -3.828125 C 9.609375 -2.078125 9.40625 -1.78125 9.3125 -1.625 C 9.1875 -1.4375 7.40625 -1.4375 7.0625 -1.4375 L 2.328125 -1.4375 C 3.21875 -2.390625 4.9375 -4.15625 7.046875 -6.171875 C 8.546875 -7.609375 10.296875 -9.28125 10.296875 -11.734375 C 10.296875 -14.65625 7.984375 -16.328125 5.390625 -16.328125 C 2.671875 -16.328125 1.015625 -13.9375 1.015625 -11.703125 C 1.015625 -10.75 1.734375 -10.625 2.03125 -10.625 C 2.265625 -10.625 3.015625 -10.765625 3.015625 -11.640625 C 3.015625 -12.40625 2.375 -12.625 2.03125 -12.625 C 1.875 -12.625 1.734375 -12.59375 1.625 -12.546875 C 2.09375 -14.65625 3.53125 -15.6875 5.046875 -15.6875 C 7.1875 -15.6875 8.59375 -13.984375 8.59375 -11.734375 C 8.59375 -9.578125 7.34375 -7.734375 5.921875 -6.125 L 1.015625 -0.5625 L 1.015625 0 L 9.703125 0 Z M 10.296875 -3.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.453125 -8.40625 C 7.65625 -8.40625 8.625 -6.5 8.625 -4.296875 C 8.625 -1.328125 7.046875 -0.203125 5.609375 -0.203125 C 4.296875 -0.203125 2.171875 -0.84375 1.5 -2.734375 C 1.625 -2.6875 1.75 -2.6875 1.875 -2.6875 C 2.46875 -2.6875 2.921875 -3.09375 2.921875 -3.734375 C 2.921875 -4.453125 2.375 -4.765625 1.875 -4.765625 C 1.453125 -4.765625 0.8125 -4.5625 0.8125 -3.65625 C 0.8125 -1.390625 3.03125 0.390625 5.65625 0.390625 C 8.40625 0.390625 10.5 -1.75 10.5 -4.28125 C 10.5 -6.671875 8.515625 -8.40625 6.171875 -8.671875 C 8.046875 -9.0625 9.859375 -10.75 9.859375 -13 C 9.859375 -14.921875 7.90625 -16.328125 5.6875 -16.328125 C 3.4375 -16.328125 1.453125 -14.953125 1.453125 -12.96875 C 1.453125 -12.109375 2.09375 -11.953125 2.421875 -11.953125 C 2.9375 -11.953125 3.390625 -12.28125 3.390625 -12.921875 C 3.390625 -13.5625 2.9375 -13.890625 2.421875 -13.890625 C 2.328125 -13.890625 2.203125 -13.890625 2.09375 -13.828125 C 2.8125 -15.46875 4.765625 -15.765625 5.625 -15.765625 C 6.5 -15.765625 8.125 -15.34375 8.125 -12.96875 C 8.125 -12.28125 8.03125 -11.046875 7.1875 -9.953125 C 6.453125 -8.984375 5.609375 -8.9375 4.796875 -8.875 C 4.671875 -8.875 4.09375 -8.8125 4 -8.8125 C 3.828125 -8.796875 3.734375 -8.765625 3.734375 -8.59375 C 3.734375 -8.421875 3.75 -8.40625 4.25 -8.40625 Z M 5.453125 -8.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.625 -8.515625 C 2.625 -14.421875 5.390625 -15.765625 6.984375 -15.765625 C 7.515625 -15.765625 8.765625 -15.65625 9.265625 -14.703125 C 8.875 -14.703125 8.125 -14.703125 8.125 -13.828125 C 8.125 -13.171875 8.671875 -12.9375 9.015625 -12.9375 C 9.234375 -12.9375 9.90625 -13.046875 9.90625 -13.890625 C 9.90625 -15.4375 8.671875 -16.328125 6.96875 -16.328125 C 4.03125 -16.328125 0.9375 -13.265625 0.9375 -7.8125 C 0.9375 -1.09375 3.734375 0.390625 5.703125 0.390625 C 8.109375 0.390625 10.375 -1.75 10.375 -5.0625 C 10.375 -8.15625 8.375 -10.40625 5.859375 -10.40625 C 4.34375 -10.40625 3.234375 -9.40625 2.625 -7.6875 Z M 5.703125 -0.203125 C 2.671875 -0.203125 2.671875 -4.75 2.671875 -5.65625 C 2.671875 -7.4375 3.515625 -10 5.8125 -10 C 6.21875 -10 7.4375 -10 8.25 -8.296875 C 8.703125 -7.34375 8.703125 -6.328125 8.703125 -5.09375 C 8.703125 -3.75 8.703125 -2.765625 8.171875 -1.78125 C 7.640625 -0.765625 6.84375 -0.203125 5.703125 -0.203125 Z M 5.703125 -0.203125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-0-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.03125 -17.046875 C 9.828125 -17.46875 9.734375 -17.46875 9.53125 -17.46875 C 9.234375 -17.46875 9.21875 -17.421875 9.046875 -17.0625 L 1.03125 -0.421875 C 1.015625 -0.375 0.90625 -0.140625 0.90625 -0.125 C 0.90625 -0.03125 0.9375 0 1.390625 0 L 17.65625 0 C 18.109375 0 18.125 -0.03125 18.125 -0.125 C 18.125 -0.140625 18.03125 -0.375 18.015625 -0.421875 Z M 8.921875 -15.59375 L 15.765625 -1.390625 L 2.046875 -1.390625 Z M 8.921875 -15.59375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.546875 -1.1875 C 4.546875 -1.90625 3.953125 -2.390625 3.359375 -2.390625 C 2.640625 -2.390625 2.15625 -1.796875 2.15625 -1.203125 C 2.15625 -0.5 2.734375 0 3.328125 0 C 4.046875 0 4.546875 -0.59375 4.546875 -1.1875 Z M 4.546875 -1.1875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.96875 -9.9375 L 7.234375 -9.9375 C 7.703125 -9.9375 7.953125 -9.9375 7.953125 -10.375 C 7.953125 -10.640625 7.8125 -10.640625 7.3125 -10.640625 L 5.140625 -10.640625 L 6.046875 -14.25 C 6.15625 -14.59375 6.15625 -14.65625 6.15625 -14.828125 C 6.15625 -15.21875 5.828125 -15.4375 5.515625 -15.4375 C 5.3125 -15.4375 4.75 -15.359375 4.546875 -14.578125 L 3.578125 -10.640625 L 1.265625 -10.640625 C 0.765625 -10.640625 0.546875 -10.640625 0.546875 -10.171875 C 0.546875 -9.9375 0.71875 -9.9375 1.1875 -9.9375 L 3.390625 -9.9375 L 1.75 -3.40625 C 1.5625 -2.546875 1.484375 -2.296875 1.484375 -1.96875 C 1.484375 -0.8125 2.296875 0.25 3.6875 0.25 C 6.171875 0.25 7.515625 -3.359375 7.515625 -3.53125 C 7.515625 -3.6875 7.40625 -3.75 7.265625 -3.75 C 7.21875 -3.75 7.109375 -3.75 7.0625 -3.65625 C 7.046875 -3.625 7.015625 -3.609375 6.84375 -3.21875 C 6.328125 -1.96875 5.1875 -0.25 3.75 -0.25 C 3.015625 -0.25 2.96875 -0.859375 2.96875 -1.40625 C 2.96875 -1.4375 2.96875 -1.90625 3.03125 -2.203125 Z M 4.96875 -9.9375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.59375 -17.609375 C 10.59375 -17.640625 10.75 -18.015625 10.75 -18.0625 C 10.75 -18.359375 10.5 -18.53125 10.296875 -18.53125 C 10.171875 -18.53125 9.953125 -18.53125 9.75 -17.984375 L 1.484375 5.265625 C 1.484375 5.28125 1.328125 5.65625 1.328125 5.703125 C 1.328125 6 1.578125 6.171875 1.78125 6.171875 C 1.921875 6.171875 2.15625 6.15625 2.328125 5.625 Z M 10.59375 -17.609375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-1-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.9375 -16.53125 C 6.96875 -16.625 7.015625 -16.765625 7.015625 -16.890625 C 7.015625 -17.140625 6.765625 -17.140625 6.71875 -17.140625 C 6.6875 -17.140625 5.484375 -17.046875 5.359375 -17.015625 C 4.9375 -17 4.5625 -16.953125 4.125 -16.921875 C 3.515625 -16.875 3.328125 -16.84375 3.328125 -16.40625 C 3.328125 -16.15625 3.53125 -16.15625 3.875 -16.15625 C 5.09375 -16.15625 5.109375 -15.9375 5.109375 -15.6875 C 5.109375 -15.53125 5.0625 -15.34375 5.046875 -15.265625 L 1.453125 -0.96875 C 1.359375 -0.59375 1.359375 -0.546875 1.359375 -0.390625 C 1.359375 0.140625 1.78125 0.25 2.03125 0.25 C 2.453125 0.25 2.765625 -0.078125 2.890625 -0.34375 L 4 -4.8125 C 4.125 -5.359375 4.28125 -5.875 4.390625 -6.421875 C 4.671875 -7.453125 4.671875 -7.484375 5.140625 -8.203125 C 5.609375 -8.921875 6.71875 -10.40625 8.625 -10.40625 C 9.609375 -10.40625 9.953125 -9.65625 9.953125 -8.671875 C 9.953125 -7.28125 8.984375 -4.59375 8.453125 -3.109375 C 8.21875 -2.515625 8.109375 -2.203125 8.109375 -1.75 C 8.109375 -0.640625 8.875 0.25 10.046875 0.25 C 12.34375 0.25 13.21875 -3.390625 13.21875 -3.53125 C 13.21875 -3.65625 13.125 -3.75 12.96875 -3.75 C 12.75 -3.75 12.71875 -3.6875 12.59375 -3.265625 C 12.03125 -1.28125 11.109375 -0.25 10.125 -0.25 C 9.875 -0.25 9.484375 -0.265625 9.484375 -1.0625 C 9.484375 -1.703125 9.78125 -2.5 9.875 -2.765625 C 10.328125 -3.953125 11.4375 -6.875 11.4375 -8.296875 C 11.4375 -9.78125 10.578125 -10.890625 8.703125 -10.890625 C 7.28125 -10.890625 6.046875 -10.234375 5.046875 -8.9375 Z M 6.9375 -16.53125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 16.28125 -5.6875 C 16.703125 -5.6875 17.140625 -5.6875 17.140625 -6.171875 C 17.140625 -6.671875 16.703125 -6.671875 16.28125 -6.671875 L 2.921875 -6.671875 C 2.5 -6.671875 2.046875 -6.671875 2.046875 -6.171875 C 2.046875 -5.6875 2.5 -5.6875 2.921875 -5.6875 Z M 16.28125 -5.6875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-2-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.921875 -17.640625 C 3.921875 -18.078125 3.921875 -18.53125 3.4375 -18.53125 C 2.9375 -18.53125 2.9375 -18.078125 2.9375 -17.640625 L 2.9375 5.28125 C 2.9375 5.734375 2.9375 6.171875 3.4375 6.171875 C 3.921875 6.171875 3.921875 5.734375 3.921875 5.28125 Z M 3.921875 -17.640625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 13 -3 L 12.625 -3 C 12.4375 -2.0625 12.375 -1.8125 12.28125 -1.484375 C 12.171875 -1.171875 12.109375 -1.015625 10.921875 -1.015625 L 9.25 -1.015625 C 9.46875 -2.203125 9.96875 -3.09375 10.828125 -4.46875 C 11.90625 -6.21875 12.78125 -7.640625 12.78125 -9.34375 C 12.78125 -12.125 10.15625 -14.390625 6.875 -14.390625 C 3.515625 -14.390625 0.953125 -12.109375 0.953125 -9.34375 C 0.953125 -7.640625 1.859375 -6.171875 2.859375 -4.546875 C 3.765625 -3.09375 4.265625 -2.203125 4.484375 -1.015625 L 2.828125 -1.015625 C 1.640625 -1.015625 1.578125 -1.171875 1.484375 -1.46875 C 1.359375 -1.796875 1.3125 -2.0625 1.109375 -3 L 0.734375 -3 L 1.34375 0 L 4.453125 0 C 4.875 0 4.90625 -0.015625 4.90625 -0.328125 C 4.90625 -1.796875 4.140625 -3.703125 3.796875 -4.59375 C 3.125 -6.203125 2.515625 -7.765625 2.515625 -9.375 C 2.515625 -12.4375 4.71875 -14.0625 6.859375 -14.0625 C 9.109375 -14.0625 11.21875 -12.375 11.21875 -9.375 C 11.21875 -7.78125 10.671875 -6.359375 9.90625 -4.484375 C 9.578125 -3.640625 8.828125 -1.765625 8.828125 -0.328125 C 8.828125 0 8.859375 0 9.28125 0 L 12.390625 0 Z M 13 -3 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.296875 5.03125 C 6.296875 5 6.296875 4.96875 6.234375 4.90625 C 5.296875 3.9375 2.765625 1.296875 2.765625 -5.125 C 2.765625 -11.546875 5.25 -14.171875 6.265625 -15.203125 C 6.265625 -15.21875 6.296875 -15.265625 6.296875 -15.328125 C 6.296875 -15.390625 6.234375 -15.421875 6.15625 -15.421875 C 5.9375 -15.421875 4.1875 -13.90625 3.171875 -11.640625 C 2.140625 -9.34375 1.859375 -7.125 1.859375 -5.140625 C 1.859375 -3.671875 2 -1.15625 3.234375 1.5 C 4.21875 3.640625 5.90625 5.140625 6.15625 5.140625 C 6.265625 5.140625 6.296875 5.109375 6.296875 5.03125 Z M 6.296875 5.03125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.421875 -5.125 C 5.421875 -6.609375 5.265625 -9.125 4.03125 -11.78125 C 3.046875 -13.921875 1.359375 -15.421875 1.109375 -15.421875 C 1.046875 -15.421875 0.96875 -15.40625 0.96875 -15.296875 C 0.96875 -15.265625 0.984375 -15.234375 1.015625 -15.203125 C 2 -14.171875 4.515625 -11.546875 4.515625 -5.140625 C 4.515625 1.28125 2.015625 3.890625 1.015625 4.921875 C 0.984375 4.96875 0.96875 4.984375 0.96875 5.03125 C 0.96875 5.125 1.046875 5.140625 1.109375 5.140625 C 1.34375 5.140625 3.09375 3.625 4.09375 1.359375 C 5.125 -0.921875 5.421875 -3.15625 5.421875 -5.125 Z M 5.421875 -5.125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-3-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.359375 -14.203125 C 8.203125 -14.5625 8.109375 -14.5625 7.953125 -14.5625 C 7.703125 -14.5625 7.6875 -14.515625 7.53125 -14.234375 L 0.859375 -0.34375 C 0.84375 -0.3125 0.765625 -0.125 0.765625 -0.109375 C 0.765625 -0.015625 0.78125 0 1.15625 0 L 14.71875 0 C 15.09375 0 15.109375 -0.015625 15.109375 -0.109375 C 15.109375 -0.125 15.03125 -0.3125 15.015625 -0.34375 Z M 7.4375 -13 L 13.140625 -1.15625 L 1.703125 -1.15625 Z M 7.4375 -13 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.78125 -5.828125 C 6.3125 -5.75 6.140625 -5.40625 6.140625 -5.125 C 6.140625 -4.796875 6.421875 -4.671875 6.625 -4.671875 C 7.046875 -4.671875 7.34375 -5.046875 7.34375 -5.4375 C 7.34375 -6.03125 6.65625 -6.3125 6.0625 -6.3125 C 5.1875 -6.3125 4.703125 -5.453125 4.578125 -5.171875 C 4.25 -6.25 3.359375 -6.3125 3.109375 -6.3125 C 1.640625 -6.3125 0.875 -4.4375 0.875 -4.125 C 0.875 -4.0625 0.921875 -3.984375 1.03125 -3.984375 C 1.140625 -3.984375 1.171875 -4.078125 1.203125 -4.125 C 1.6875 -5.71875 2.640625 -6.015625 3.0625 -6.015625 C 3.703125 -6.015625 3.828125 -5.421875 3.828125 -5.078125 C 3.828125 -4.765625 3.75 -4.4375 3.578125 -3.75 L 3.09375 -1.78125 C 2.875 -0.921875 2.453125 -0.140625 1.703125 -0.140625 C 1.625 -0.140625 1.265625 -0.140625 0.96875 -0.328125 C 1.484375 -0.421875 1.59375 -0.859375 1.59375 -1.03125 C 1.59375 -1.3125 1.390625 -1.484375 1.109375 -1.484375 C 0.765625 -1.484375 0.40625 -1.1875 0.40625 -0.734375 C 0.40625 -0.125 1.078125 0.140625 1.6875 0.140625 C 2.375 0.140625 2.859375 -0.40625 3.15625 -0.984375 C 3.390625 -0.140625 4.109375 0.140625 4.625 0.140625 C 6.09375 0.140625 6.859375 -1.734375 6.859375 -2.046875 C 6.859375 -2.109375 6.8125 -2.171875 6.71875 -2.171875 C 6.59375 -2.171875 6.578125 -2.109375 6.53125 -1.984375 C 6.140625 -0.734375 5.3125 -0.140625 4.671875 -0.140625 C 4.171875 -0.140625 3.90625 -0.515625 3.90625 -1.09375 C 3.90625 -1.421875 3.953125 -1.640625 4.1875 -2.59375 L 4.6875 -4.53125 C 4.90625 -5.390625 5.390625 -6.015625 6.046875 -6.015625 C 6.078125 -6.015625 6.46875 -6.015625 6.78125 -5.828125 Z M 6.78125 -5.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-4-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.765625 1.59375 C 3.375 2.140625 2.8125 2.625 2.109375 2.625 C 1.9375 2.625 1.265625 2.609375 1.046875 1.9375 C 1.09375 1.953125 1.15625 1.953125 1.1875 1.953125 C 1.609375 1.953125 1.90625 1.59375 1.90625 1.265625 C 1.90625 0.921875 1.625 0.8125 1.421875 0.8125 C 1.1875 0.8125 0.6875 0.984375 0.6875 1.6875 C 0.6875 2.421875 1.296875 2.921875 2.109375 2.921875 C 3.546875 2.921875 4.984375 1.59375 5.390625 0.015625 L 6.796875 -5.5625 C 6.8125 -5.640625 6.828125 -5.71875 6.828125 -5.796875 C 6.828125 -6.015625 6.65625 -6.15625 6.453125 -6.15625 C 6.3125 -6.15625 6.015625 -6.109375 5.90625 -5.671875 L 4.84375 -1.46875 C 4.78125 -1.21875 4.78125 -1.1875 4.65625 -1.03125 C 4.375 -0.625 3.90625 -0.140625 3.21875 -0.140625 C 2.421875 -0.140625 2.34375 -0.921875 2.34375 -1.3125 C 2.34375 -2.125 2.734375 -3.234375 3.109375 -4.265625 C 3.28125 -4.671875 3.359375 -4.875 3.359375 -5.15625 C 3.359375 -5.765625 2.9375 -6.3125 2.234375 -6.3125 C 0.921875 -6.3125 0.390625 -4.234375 0.390625 -4.125 C 0.390625 -4.0625 0.4375 -3.984375 0.546875 -3.984375 C 0.671875 -3.984375 0.6875 -4.046875 0.75 -4.25 C 1.09375 -5.453125 1.625 -6.015625 2.1875 -6.015625 C 2.3125 -6.015625 2.5625 -6.015625 2.5625 -5.546875 C 2.5625 -5.171875 2.40625 -4.765625 2.1875 -4.21875 C 1.484375 -2.34375 1.484375 -1.875 1.484375 -1.53125 C 1.484375 -0.171875 2.453125 0.140625 3.171875 0.140625 C 3.59375 0.140625 4.109375 0.015625 4.609375 -0.515625 L 4.625 -0.5 C 4.40625 0.34375 4.265625 0.90625 3.765625 1.59375 Z M 3.765625 1.59375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.140625 -8.28125 L 6.03125 -8.28125 C 6.421875 -8.28125 6.625 -8.28125 6.625 -8.65625 C 6.625 -8.875 6.5 -8.875 6.09375 -8.875 L 4.28125 -8.875 L 5.046875 -11.875 C 5.125 -12.171875 5.125 -12.21875 5.125 -12.359375 C 5.125 -12.6875 4.859375 -12.875 4.59375 -12.875 C 4.421875 -12.875 3.953125 -12.8125 3.796875 -12.15625 L 2.984375 -8.875 L 1.046875 -8.875 C 0.640625 -8.875 0.453125 -8.875 0.453125 -8.484375 C 0.453125 -8.28125 0.59375 -8.28125 0.984375 -8.28125 L 2.828125 -8.28125 L 1.46875 -2.84375 C 1.296875 -2.125 1.234375 -1.921875 1.234375 -1.640625 C 1.234375 -0.671875 1.921875 0.203125 3.0625 0.203125 C 5.140625 0.203125 6.265625 -2.796875 6.265625 -2.9375 C 6.265625 -3.0625 6.171875 -3.125 6.046875 -3.125 C 6.015625 -3.125 5.9375 -3.125 5.890625 -3.046875 C 5.875 -3.03125 5.84375 -3 5.703125 -2.671875 C 5.265625 -1.640625 4.328125 -0.203125 3.125 -0.203125 C 2.515625 -0.203125 2.46875 -0.71875 2.46875 -1.171875 C 2.46875 -1.1875 2.46875 -1.578125 2.53125 -1.828125 Z M 4.140625 -8.28125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-5-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 8.828125 -14.6875 C 8.828125 -14.703125 8.953125 -15.015625 8.953125 -15.046875 C 8.953125 -15.296875 8.75 -15.4375 8.59375 -15.4375 C 8.484375 -15.4375 8.296875 -15.4375 8.140625 -14.984375 L 1.234375 4.390625 C 1.234375 4.40625 1.109375 4.71875 1.109375 4.75 C 1.109375 5 1.3125 5.140625 1.484375 5.140625 C 1.609375 5.140625 1.796875 5.125 1.9375 4.703125 Z M 8.828125 -14.6875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-5-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.359375 -8.984375 C 2.71875 -8.34375 0.828125 -5.59375 0.828125 -3.1875 C 0.828125 -0.984375 2.3125 0.25 3.953125 0.25 C 6.390625 0.25 8.03125 -3.09375 8.03125 -5.828125 C 8.03125 -7.6875 7.171875 -8.8125 6.65625 -9.5 C 5.890625 -10.46875 4.65625 -12.046875 4.65625 -13.03125 C 4.65625 -13.390625 4.921875 -14 5.828125 -14 C 6.46875 -14 6.859375 -13.78125 7.46875 -13.421875 C 7.65625 -13.296875 8.140625 -13.03125 8.40625 -13.03125 C 8.828125 -13.03125 9.140625 -13.46875 9.140625 -13.796875 C 9.140625 -14.1875 8.828125 -14.25 8.109375 -14.421875 C 7.140625 -14.625 6.859375 -14.625 6.5 -14.625 C 6.15625 -14.625 4.140625 -14.625 4.140625 -12.515625 C 4.140625 -11.515625 4.65625 -10.34375 5.359375 -8.984375 Z M 5.578125 -8.59375 C 6.359375 -6.953125 6.671875 -6.34375 6.671875 -5 C 6.671875 -3.390625 5.8125 -0.171875 3.96875 -0.171875 C 3.171875 -0.171875 2.015625 -0.703125 2.015625 -2.609375 C 2.015625 -3.953125 2.78125 -7.84375 5.578125 -8.59375 Z M 5.578125 -8.59375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106149-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.28125 -14.703125 C 3.28125 -15.078125 3.28125 -15.4375 2.859375 -15.4375 C 2.453125 -15.4375 2.453125 -15.078125 2.453125 -14.703125 L 2.453125 4.40625 C 2.453125 4.78125 2.453125 5.140625 2.859375 5.140625 C 3.28125 5.140625 3.28125 4.78125 3.28125 4.40625 Z M 3.28125 -14.703125 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1631573049106149-1\">\n",
       "  <path d=\"M 0.707031 0 L 452.1875 0 L 452.1875 300.050781 L 0.707031 300.050781 Z M 0.707031 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106149-2\">\n",
       "  <path d=\"M 60.402344 4.773438 L 440.671875 4.773438 L 440.671875 210 L 60.402344 210 Z M 60.402344 4.773438 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106149-3\">\n",
       "  <path d=\"M 60.402344 58 L 440.671875 58 L 440.671875 241.5 L 60.402344 241.5 Z M 60.402344 58 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106149-4\">\n",
       "  <path d=\"M 60.402344 4.773438 L 440.671875 4.773438 L 440.671875 178 L 60.402344 178 Z M 60.402344 4.773438 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1631573049106149-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.707031 300.050781 L 452.1875 300.050781 L 452.1875 0 L 0.707031 0 Z M 0.707031 300.050781 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.707031 300.050781 L 0.707031 0 L 452.191406 0 L 452.191406 300.050781 Z M 0.707031 300.050781 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 60.402344 241.5 L 440.671875 241.5 L 440.671875 4.773438 L 60.402344 4.773438 Z M 60.402344 241.5 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 10.796992 -0.0008122 L 10.796992 237.49407 M 100.775582 -0.0008122 L 100.775582 237.49407 M 190.754171 -0.0008122 L 190.754171 237.49407 M 280.728842 -0.0008122 L 280.728842 237.49407 M 370.707432 -0.0008122 L 370.707432 237.49407 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 0.000344965 44.169427 L 381.504079 44.169427 M 0.000344965 96.545901 L 381.504079 96.545901 M 0.000344965 148.926294 L 381.504079 148.926294 M 0.000344965 201.302769 L 381.504079 201.302769 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.796992 -0.0008122 L 10.796992 4.251225 M 100.775582 -0.0008122 L 100.775582 4.251225 M 190.754171 -0.0008122 L 190.754171 4.251225 M 280.728842 -0.0008122 L 280.728842 4.251225 M 370.707432 -0.0008122 L 370.707432 4.251225 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.000344965 44.169427 L 4.252382 44.169427 M 0.000344965 96.545901 L 4.252382 96.545901 M 0.000344965 148.926294 L 4.252382 148.926294 M 0.000344965 201.302769 L 4.252382 201.302769 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.000344965 -0.0008122 L 381.504079 -0.0008122 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.000344965 -0.0008122 L 0.000344965 237.49407 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"56.473749\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"67.804973\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"74.524165\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"146.158668\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"157.489892\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-2\" x=\"164.21008\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-3\" x=\"235.844584\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"247.17481\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"253.894999\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-3\" x=\"325.529502\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"336.860726\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-2\" x=\"343.579918\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-4\" x=\"415.214421\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"426.545644\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"433.265833\" y=\"260.934112\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-2-1\" x=\"8.295118\" y=\"204.408572\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"27.511748\" y=\"204.408572\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"38.842972\" y=\"204.408572\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-5\" x=\"45.563161\" y=\"204.408572\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"27.511748\" y=\"153.229678\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"38.842972\" y=\"153.229678\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"45.563161\" y=\"153.229678\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"27.511748\" y=\"101.022123\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"38.842972\" y=\"101.022123\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-5\" x=\"45.563161\" y=\"101.022123\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-1\" x=\"27.511748\" y=\"48.813571\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-1\" x=\"38.842972\" y=\"48.813571\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-6\" x=\"45.563161\" y=\"48.813571\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106149-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.796992 96.545901 L 11.674832 94.57468 L 12.556591 92.654405 L 13.434431 90.792915 L 14.31227 88.986289 L 18.376199 81.352217 L 22.436208 74.929093 L 26.500137 69.705162 L 30.560146 65.660828 L 34.624075 62.76866 L 38.688003 60.977709 L 42.748013 60.237032 L 46.811941 60.483924 L 51.694926 61.988793 L 56.57791 64.70461 L 61.460895 68.502051 L 66.343879 73.25963 L 74.597142 83.139248 L 82.854323 94.837248 L 100.791257 123.994074 L 117.329134 152.131977 L 126.193749 166.56539 L 135.058365 179.979881 L 140.19608 187.128006 L 145.329875 193.723562 L 150.46759 199.699927 L 155.601386 204.978723 L 160.163018 209.038733 L 164.72857 212.452119 L 169.294121 215.179693 L 173.855753 217.190103 L 177.856979 218.33443 L 181.858204 218.879161 L 185.863349 218.820377 L 189.864575 218.142403 L 194.226342 216.696318 L 198.588109 214.517394 L 202.953795 211.617387 L 207.315562 208.02373 L 211.704761 203.736423 L 216.093961 198.818168 L 220.48316 193.319912 L 224.87236 187.304357 L 234.579544 172.498647 L 244.282811 156.321312 L 253.519724 140.453572 L 262.752719 124.895427 L 272.354093 109.764446 L 281.955467 96.342117 L 290.040215 86.732905 L 298.121045 78.914643 L 303.054976 75.08977 L 307.988906 72.01733 L 312.922837 69.716919 L 317.856767 68.200294 L 322.496778 67.487049 L 327.13287 67.467454 L 331.772881 68.129753 L 336.408973 69.45827 L 343.839261 72.906927 L 351.269548 77.872209 L 358.699836 84.162088 L 366.134043 91.557106 L 367.274451 92.779811 L 368.418778 94.018192 L 369.563105 95.272249 L 370.707432 96.545901 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106149-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 10.796992 96.545901 L 11.674832 95.111573 L 12.556591 93.794813 L 13.434431 92.591703 L 14.31227 91.502241 L 18.376199 87.888989 L 22.436208 86.466418 L 26.500137 86.968041 L 30.560146 89.096019 L 34.624075 92.536838 L 38.688003 96.984821 L 42.748013 102.146049 L 46.811941 107.761873 L 56.57791 121.807312 L 66.343879 134.782883 L 70.47051 139.560056 L 74.597142 143.792498 L 78.727692 147.437102 L 82.854323 150.454676 L 87.341496 152.986304 L 91.82475 154.730227 L 96.308004 155.674689 L 100.791257 155.819689 L 104.925726 155.255363 L 109.060196 154.020901 L 113.194665 152.139815 L 117.329134 149.623863 L 121.761442 146.23791 L 126.193749 142.173981 L 130.626057 137.459511 L 135.058365 132.133687 L 140.19608 125.255968 L 145.329875 117.692437 L 150.46759 109.544986 L 155.601386 100.915506 L 173.855753 68.407997 L 189.864575 41.614286 L 194.226342 35.230352 L 198.588109 29.391149 L 202.953795 24.147623 L 207.315562 19.554639 L 211.704761 15.623954 L 216.093961 12.406514 L 220.48316 9.910157 L 224.87236 8.138802 L 229.723993 7.01015 L 234.579544 6.72015 L 239.431177 7.241367 L 244.282811 8.522856 L 248.899308 10.403942 L 253.519724 12.880705 L 258.136221 15.898279 L 262.752719 19.40572 L 272.354093 28.027362 L 281.955467 38.01671 L 290.040215 47.092947 L 298.121045 56.431753 L 307.988906 67.682995 L 317.856767 78.154371 L 327.13287 86.693716 L 336.408973 93.426434 L 343.839261 97.200362 L 351.269548 99.332259 L 358.699836 99.704557 L 366.134043 98.289824 L 367.274451 97.913607 L 368.418778 97.498201 L 369.563105 97.043605 L 370.707432 96.545901 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106149-4)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(17.248535%,62.748718%,17.248535%);stroke-opacity:1;stroke-dasharray:1.99255,1.99255;stroke-miterlimit:10;\" d=\"M 10.796992 96.545901 L 11.674832 99.481178 L 12.556591 102.404699 L 13.434431 105.312543 L 14.31227 108.208631 L 22.436208 134.085313 L 30.560146 157.775234 L 34.624075 168.571881 L 38.688003 178.572986 L 42.748013 187.735439 L 46.811941 196.012216 L 51.694926 204.763182 L 56.57791 212.19347 L 61.460895 218.314836 L 66.343879 223.154712 L 70.47051 226.285935 L 74.597142 228.570671 L 78.727692 230.052025 L 82.854323 230.777027 L 87.341496 230.757432 L 91.82475 229.96189 L 96.308004 228.449184 L 100.791257 226.274179 L 104.925726 223.734713 L 109.060196 220.721057 L 113.194665 217.27632 L 117.329134 213.439689 L 126.193749 204.026424 L 135.058365 193.241533 L 145.329875 179.352852 L 155.601386 164.304168 L 173.855753 135.942885 L 189.864575 111.908099 L 194.226342 106.159032 L 198.588109 101.08402 L 202.953795 96.918199 L 207.315562 93.951571 L 209.510161 93.011028 L 211.704761 92.485891 L 213.899361 92.415351 L 216.093961 92.819 L 218.28856 93.716435 L 220.48316 95.111573 L 222.67776 97.000497 L 224.87236 99.355772 L 229.723993 106.05714 L 234.579544 114.396619 L 239.431177 123.833398 L 244.282811 133.865854 L 253.519724 153.307656 L 262.752719 171.789321 L 267.553406 180.634342 L 272.354093 188.79355 L 277.15478 196.153297 L 281.955467 202.611691 L 285.995881 207.279134 L 290.040215 211.182386 L 294.08063 214.270502 L 298.121045 216.496453 L 303.054976 217.973889 L 307.988906 218.028754 L 312.922837 216.594426 L 317.856767 213.639554 L 322.496778 209.45022 L 327.13287 203.889261 L 331.772881 196.980191 L 336.408973 188.762199 L 340.124117 181.273127 L 343.839261 173.027702 L 347.554404 164.069033 L 351.269548 154.46374 L 358.699836 133.579772 L 366.134043 110.994989 L 367.274451 107.413089 L 368.418778 103.807675 L 369.563105 100.186585 L 370.707432 96.545901 \" transform=\"matrix(0.996765,0,0,-0.996765,60.402,241.49919)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-2\" x=\"216.755539\" y=\"286.282841\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-2-2\" x=\"225.491187\" y=\"286.282841\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-0-7\" x=\"232.353913\" y=\"286.282841\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-2-2\" x=\"251.43\" y=\"286.282841\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-3\" x=\"258.292726\" y=\"286.282841\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106149-1-4\" x=\"270.389205\" y=\"286.282841\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.0000597762 0.00160048 L 17.008088 0.00160048 \" transform=\"matrix(0.996765,0,0,-0.996765,129.515685,181.052377)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-1\" x=\"149.447992\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-4-1\" x=\"163.197367\" y=\"191.120699\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-2\" x=\"171.649934\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-1\" x=\"178.944259\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-3\" x=\"186.226624\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-2\" x=\"193.519952\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"203.603226\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-4\" x=\"209.32366\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"225.22505\" y=\"188.031724\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M -0.0000597762 0.000578248 L 17.008088 0.000578248 \" transform=\"matrix(0.996765,0,0,-0.996765,129.515685,201.961514)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-1\" x=\"149.755993\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-4-2\" x=\"163.505368\" y=\"212.028839\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-2\" x=\"171.341933\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-1\" x=\"178.635262\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-3\" x=\"185.917626\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-2\" x=\"193.211952\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"203.294229\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-4\" x=\"209.01566\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"224.91705\" y=\"208.939865\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(17.248535%,62.748718%,17.248535%);stroke-opacity:1;stroke-dasharray:1.99255,1.99255;stroke-miterlimit:10;\" d=\"M -0.0000597762 -0.00144399 L 17.008088 -0.00144399 \" transform=\"matrix(0.996765,0,0,-0.996765,129.515685,222.869654)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-3\" x=\"155.696711\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-2\" x=\"165.401215\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-1\" x=\"172.694543\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-3\" x=\"179.976908\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-5-2\" x=\"187.270236\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"197.35351\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-3-4\" x=\"203.074941\" y=\"229.848006\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106149-6-1\" x=\"218.976331\" y=\"229.848006\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# returns the control fields Ωx(t), Ωy(t), δ(t) for a given DNN state p\n",
    "function Ωxy(t,p)\n",
    "    envelope = smooth_square_envelope(t);\n",
    "    nn_output = Ωp_nn([t/T],p);\n",
    "    @inbounds Ωx, Ωy, δ = Ωmax*(2/π)*envelope*atan(nn_output[1])*sin(nn_output[2]), Ωmax*(2/π)*envelope*atan(nn_output[3])*sin(nn_output[4]), δmax*(2/π)*envelope*atan(nn_output[5])*sin(nn_output[6])\n",
    "    return [Ωx, Ωy, δ]\n",
    "end\n",
    "\n",
    "const fonstsize = 24;\n",
    "theme(:default)\n",
    "\n",
    "# plot the optimized control fields $\\Omega_i(t)$ and $\\delta(t)$\n",
    "Plots.plot(τ -> 2*Ωxy(τ / (abs(Δ)/(2π)), transmon_nn_solution)[1]/abs(Δ), 0, T*abs(Δ)/(2π), label = L\"\\Omega_x(t)/|\\Delta|\", xlabel = L\"t |\\Delta|/h\", xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-2), lw=2, palette = :tab10, legend = (0.17, 0.31), bg_legend=:transparent, fg_legend = :transparent) # bg_legend=:transparent, fg_legend = :transparent\n",
    "Plots.plot!(τ -> 2*Ωxy(τ / (abs(Δ)/(2π)), transmon_nn_solution)[2]/abs(Δ), 0, T*abs(Δ)/(2π), label = L\"\\Omega_y(t)/|\\Delta|\", lw=2, line=(2, :dash) )\n",
    "Plots.plot!(τ -> Ωxy(τ / (abs(Δ)/(2π)), transmon_nn_solution)[3]/abs(Δ), 0, T*abs(Δ)/(2π), label = L\"\\delta(t)/|\\Delta|\", lw=2, line=(2,:dot))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(\"transmon-pulse.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Verification of the robustness\n",
    "\n",
    "### Calculate infidelity as a function of qubit frequency noise (in units of $\\Delta$), using $N=10$ levels, compare against half-DRAG"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: redefinition of constant a. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant at. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant a0. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant n. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant η. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant P. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant id. This may fail, cause incorrect answers, or produce other errors.\n",
      "WARNING: redefinition of constant U0_transmon. This may fail, cause incorrect answers, or produce other errors.\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"474.552pt\" height=\"301.029pt\" viewBox=\"0 0 474.552 301.029\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.375 -7.921875 C 10.375 -9.4375 10.34375 -12 9.3125 -13.984375 C 8.40625 -15.71875 6.9375 -16.328125 5.65625 -16.328125 C 4.46875 -16.328125 2.96875 -15.78125 2.03125 -14 C 1.03125 -12.15625 0.9375 -9.859375 0.9375 -7.921875 C 0.9375 -6.515625 0.96875 -4.375 1.734375 -2.5 C 2.796875 0.046875 4.6875 0.390625 5.65625 0.390625 C 6.796875 0.390625 8.515625 -0.078125 9.53125 -2.421875 C 10.28125 -4.125 10.375 -6.125 10.375 -7.921875 Z M 5.65625 0 C 4.078125 0 3.140625 -1.359375 2.796875 -3.234375 C 2.515625 -4.6875 2.515625 -6.8125 2.515625 -8.203125 C 2.515625 -10.109375 2.515625 -11.6875 2.84375 -13.1875 C 3.3125 -15.296875 4.6875 -15.9375 5.65625 -15.9375 C 6.671875 -15.9375 7.984375 -15.265625 8.453125 -13.234375 C 8.765625 -11.828125 8.796875 -10.171875 8.796875 -8.203125 C 8.796875 -6.59375 8.796875 -4.625 8.5 -3.15625 C 7.984375 -0.46875 6.515625 0 5.65625 0 Z M 5.65625 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.578125 -15.78125 C 6.578125 -16.296875 6.546875 -16.328125 6.203125 -16.328125 C 5.234375 -15.171875 3.78125 -14.796875 2.390625 -14.75 C 2.328125 -14.75 2.203125 -14.75 2.171875 -14.703125 C 2.15625 -14.65625 2.15625 -14.59375 2.15625 -14.078125 C 2.921875 -14.078125 4.203125 -14.234375 5.1875 -14.828125 L 5.1875 -1.796875 C 5.1875 -0.9375 5.140625 -0.640625 3.015625 -0.640625 L 2.265625 -0.640625 L 2.265625 0 C 3.453125 -0.03125 4.6875 -0.046875 5.875 -0.046875 C 7.0625 -0.046875 8.296875 -0.03125 9.484375 0 L 9.484375 -0.640625 L 8.75 -0.640625 C 6.625 -0.640625 6.578125 -0.90625 6.578125 -1.796875 Z M 6.578125 -15.78125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.296875 -3.828125 L 9.859375 -3.828125 C 9.609375 -2.078125 9.40625 -1.78125 9.3125 -1.625 C 9.1875 -1.4375 7.40625 -1.4375 7.0625 -1.4375 L 2.328125 -1.4375 C 3.21875 -2.390625 4.9375 -4.15625 7.046875 -6.171875 C 8.546875 -7.609375 10.296875 -9.28125 10.296875 -11.734375 C 10.296875 -14.65625 7.984375 -16.328125 5.390625 -16.328125 C 2.671875 -16.328125 1.015625 -13.9375 1.015625 -11.703125 C 1.015625 -10.75 1.734375 -10.625 2.03125 -10.625 C 2.265625 -10.625 3.015625 -10.765625 3.015625 -11.640625 C 3.015625 -12.40625 2.375 -12.625 2.03125 -12.625 C 1.875 -12.625 1.734375 -12.59375 1.625 -12.546875 C 2.09375 -14.65625 3.53125 -15.6875 5.046875 -15.6875 C 7.1875 -15.6875 8.59375 -13.984375 8.59375 -11.734375 C 8.59375 -9.578125 7.34375 -7.734375 5.921875 -6.125 L 1.015625 -0.5625 L 1.015625 0 L 9.703125 0 Z M 10.296875 -3.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.453125 -8.40625 C 7.65625 -8.40625 8.625 -6.5 8.625 -4.296875 C 8.625 -1.328125 7.046875 -0.203125 5.609375 -0.203125 C 4.296875 -0.203125 2.171875 -0.84375 1.5 -2.734375 C 1.625 -2.6875 1.75 -2.6875 1.875 -2.6875 C 2.46875 -2.6875 2.921875 -3.09375 2.921875 -3.734375 C 2.921875 -4.453125 2.375 -4.765625 1.875 -4.765625 C 1.453125 -4.765625 0.8125 -4.5625 0.8125 -3.65625 C 0.8125 -1.390625 3.03125 0.390625 5.65625 0.390625 C 8.40625 0.390625 10.5 -1.75 10.5 -4.28125 C 10.5 -6.671875 8.515625 -8.40625 6.171875 -8.671875 C 8.046875 -9.0625 9.859375 -10.75 9.859375 -13 C 9.859375 -14.921875 7.90625 -16.328125 5.6875 -16.328125 C 3.4375 -16.328125 1.453125 -14.953125 1.453125 -12.96875 C 1.453125 -12.109375 2.09375 -11.953125 2.421875 -11.953125 C 2.9375 -11.953125 3.390625 -12.28125 3.390625 -12.921875 C 3.390625 -13.5625 2.9375 -13.890625 2.421875 -13.890625 C 2.328125 -13.890625 2.203125 -13.890625 2.09375 -13.828125 C 2.8125 -15.46875 4.765625 -15.765625 5.625 -15.765625 C 6.5 -15.765625 8.125 -15.34375 8.125 -12.96875 C 8.125 -12.28125 8.03125 -11.046875 7.1875 -9.953125 C 6.453125 -8.984375 5.609375 -8.9375 4.796875 -8.875 C 4.671875 -8.875 4.09375 -8.8125 4 -8.8125 C 3.828125 -8.796875 3.734375 -8.765625 3.734375 -8.59375 C 3.734375 -8.421875 3.75 -8.40625 4.25 -8.40625 Z M 5.453125 -8.40625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.8125 -14.453125 C 3.0625 -14.359375 4.078125 -14.03125 5.109375 -14.03125 C 7.40625 -14.03125 8.671875 -15.265625 9.390625 -15.984375 C 9.390625 -16.1875 9.390625 -16.296875 9.234375 -16.296875 C 9.21875 -16.296875 9.171875 -16.296875 8.96875 -16.203125 C 8.109375 -15.828125 7.09375 -15.53125 5.859375 -15.53125 C 5.109375 -15.53125 4 -15.640625 2.796875 -16.1875 C 2.515625 -16.296875 2.46875 -16.296875 2.453125 -16.296875 C 2.328125 -16.296875 2.296875 -16.28125 2.296875 -15.78125 L 2.296875 -8.625 C 2.296875 -8.171875 2.296875 -8.046875 2.546875 -8.046875 C 2.671875 -8.046875 2.71875 -8.109375 2.84375 -8.28125 C 3.625 -9.390625 4.71875 -9.859375 5.953125 -9.859375 C 6.8125 -9.859375 8.671875 -9.3125 8.671875 -5.09375 C 8.671875 -4.296875 8.671875 -2.859375 7.921875 -1.734375 C 7.3125 -0.71875 6.34375 -0.203125 5.28125 -0.203125 C 3.65625 -0.203125 2 -1.328125 1.5625 -3.234375 C 1.65625 -3.21875 1.859375 -3.15625 1.953125 -3.15625 C 2.265625 -3.15625 2.890625 -3.328125 2.890625 -4.09375 C 2.890625 -4.765625 2.421875 -5.046875 1.953125 -5.046875 C 1.390625 -5.046875 1.015625 -4.6875 1.015625 -4 C 1.015625 -1.859375 2.71875 0.390625 5.328125 0.390625 C 7.875 0.390625 10.296875 -1.796875 10.296875 -4.984375 C 10.296875 -7.953125 8.375 -10.25 5.984375 -10.25 C 4.71875 -10.25 3.65625 -9.78125 2.8125 -8.890625 Z M 2.8125 -14.453125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.03125 -17.046875 C 9.828125 -17.46875 9.734375 -17.46875 9.53125 -17.46875 C 9.234375 -17.46875 9.21875 -17.421875 9.046875 -17.0625 L 1.03125 -0.421875 C 1.015625 -0.375 0.90625 -0.140625 0.90625 -0.125 C 0.90625 -0.03125 0.9375 0 1.390625 0 L 17.65625 0 C 18.109375 0 18.125 -0.03125 18.125 -0.125 C 18.125 -0.140625 18.03125 -0.375 18.015625 -0.421875 Z M 8.921875 -15.59375 L 15.765625 -1.390625 L 2.046875 -1.390625 Z M 8.921875 -15.59375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.546875 -1.1875 C 4.546875 -1.90625 3.953125 -2.390625 3.359375 -2.390625 C 2.640625 -2.390625 2.15625 -1.796875 2.15625 -1.203125 C 2.15625 -0.5 2.734375 0 3.328125 0 C 4.046875 0 4.546875 -0.59375 4.546875 -1.1875 Z M 4.546875 -1.1875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-1-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.1875 -5.609375 C 7.5625 -5.609375 7.984375 -5.609375 7.984375 -6 C 7.984375 -6.328125 7.734375 -6.328125 7.28125 -6.328125 L 3.28125 -6.328125 C 3.90625 -8.578125 5.359375 -9.9375 7.5625 -9.9375 L 8.28125 -9.9375 C 8.703125 -9.9375 9.0625 -9.9375 9.0625 -10.328125 C 9.0625 -10.640625 8.796875 -10.640625 8.34375 -10.640625 L 7.515625 -10.640625 C 4.46875 -10.640625 1.140625 -8.21875 1.140625 -4.34375 C 1.140625 -1.609375 2.984375 0.25 5.4375 0.25 C 7.015625 0.25 8.578125 -0.734375 8.578125 -0.984375 C 8.578125 -1.140625 8.5 -1.28125 8.34375 -1.28125 C 8.28125 -1.28125 8.21875 -1.265625 8.109375 -1.15625 C 7.15625 -0.546875 6.25 -0.25 5.515625 -0.25 C 4.203125 -0.25 2.8125 -1.109375 2.8125 -3.515625 C 2.8125 -3.984375 2.859375 -4.625 3.09375 -5.609375 Z M 7.1875 -5.609375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-1-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.59375 -17.609375 C 10.59375 -17.640625 10.75 -18.015625 10.75 -18.0625 C 10.75 -18.359375 10.5 -18.53125 10.296875 -18.53125 C 10.171875 -18.53125 9.953125 -18.53125 9.75 -17.984375 L 1.484375 5.265625 C 1.484375 5.28125 1.328125 5.65625 1.328125 5.703125 C 1.328125 6 1.578125 6.171875 1.78125 6.171875 C 1.921875 6.171875 2.15625 6.15625 2.328125 5.625 Z M 10.59375 -17.609375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.3125 -3.953125 C 11.59375 -3.953125 11.90625 -3.953125 11.90625 -4.296875 C 11.90625 -4.625 11.59375 -4.625 11.3125 -4.625 L 2.03125 -4.625 C 1.734375 -4.625 1.421875 -4.625 1.421875 -4.296875 C 1.421875 -3.953125 1.734375 -3.953125 2.03125 -3.953125 Z M 11.3125 -3.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.765625 -11.09375 C 5.765625 -11.453125 5.75 -11.484375 5.4375 -11.484375 L 0.34375 -3.359375 L 0.34375 -2.921875 L 4.765625 -2.921875 L 4.765625 -1.234375 C 4.765625 -0.625 4.734375 -0.453125 3.53125 -0.453125 L 3.203125 -0.453125 L 3.203125 0 C 3.75 -0.03125 4.6875 -0.03125 5.265625 -0.03125 C 5.84375 -0.03125 6.78125 -0.03125 7.328125 0 L 7.328125 -0.453125 L 7 -0.453125 C 5.796875 -0.453125 5.765625 -0.625 5.765625 -1.234375 L 5.765625 -2.921875 L 7.515625 -2.921875 L 7.515625 -3.359375 L 5.765625 -3.359375 Z M 4.828125 -9.96875 L 4.828125 -3.359375 L 0.6875 -3.359375 Z M 4.828125 -9.96875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.796875 -5.828125 C 5.3125 -5.828125 5.984375 -4.515625 5.984375 -2.984375 C 5.984375 -0.921875 4.890625 -0.140625 3.890625 -0.140625 C 2.984375 -0.140625 1.515625 -0.578125 1.046875 -1.90625 C 1.125 -1.875 1.21875 -1.875 1.296875 -1.875 C 1.71875 -1.875 2.03125 -2.140625 2.03125 -2.59375 C 2.03125 -3.09375 1.640625 -3.3125 1.296875 -3.3125 C 1.015625 -3.3125 0.5625 -3.171875 0.5625 -2.546875 C 0.5625 -0.953125 2.109375 0.28125 3.921875 0.28125 C 5.828125 0.28125 7.296875 -1.21875 7.296875 -2.96875 C 7.296875 -4.625 5.921875 -5.828125 4.296875 -6.015625 C 5.59375 -6.296875 6.84375 -7.46875 6.84375 -9.03125 C 6.84375 -10.359375 5.484375 -11.34375 3.953125 -11.34375 C 2.390625 -11.34375 1.015625 -10.375 1.015625 -9 C 1.015625 -8.40625 1.453125 -8.296875 1.6875 -8.296875 C 2.046875 -8.296875 2.34375 -8.53125 2.34375 -8.96875 C 2.34375 -9.421875 2.046875 -9.640625 1.6875 -9.640625 C 1.609375 -9.640625 1.53125 -9.640625 1.453125 -9.609375 C 1.953125 -10.734375 3.3125 -10.953125 3.90625 -10.953125 C 4.515625 -10.953125 5.640625 -10.65625 5.640625 -9 C 5.640625 -8.53125 5.578125 -7.671875 5 -6.90625 C 4.484375 -6.25 3.890625 -6.203125 3.328125 -6.15625 C 3.25 -6.15625 2.84375 -6.125 2.78125 -6.125 C 2.65625 -6.109375 2.59375 -6.09375 2.59375 -5.96875 C 2.59375 -5.84375 2.609375 -5.828125 2.953125 -5.828125 Z M 3.796875 -5.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-3-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.15625 -2.65625 L 6.84375 -2.65625 C 6.671875 -1.4375 6.53125 -1.234375 6.46875 -1.125 C 6.375 -1 5.140625 -1 4.90625 -1 L 1.609375 -1 C 2.234375 -1.671875 3.4375 -2.875 4.890625 -4.296875 C 5.9375 -5.28125 7.15625 -6.453125 7.15625 -8.15625 C 7.15625 -10.171875 5.546875 -11.34375 3.734375 -11.34375 C 1.859375 -11.34375 0.703125 -9.671875 0.703125 -8.125 C 0.703125 -7.46875 1.203125 -7.375 1.40625 -7.375 C 1.578125 -7.375 2.09375 -7.484375 2.09375 -8.078125 C 2.09375 -8.609375 1.640625 -8.765625 1.40625 -8.765625 C 1.296875 -8.765625 1.203125 -8.75 1.125 -8.71875 C 1.453125 -10.171875 2.453125 -10.890625 3.5 -10.890625 C 5 -10.890625 5.96875 -9.703125 5.96875 -8.15625 C 5.96875 -6.65625 5.09375 -5.375 4.125 -4.25 L 0.703125 -0.390625 L 0.703125 0 L 6.75 0 Z M 7.15625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-3-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -10.96875 C 4.5625 -11.328125 4.546875 -11.34375 4.3125 -11.34375 C 3.640625 -10.53125 2.625 -10.28125 1.671875 -10.25 C 1.609375 -10.25 1.53125 -10.25 1.515625 -10.203125 C 1.5 -10.171875 1.5 -10.140625 1.5 -9.78125 C 2.03125 -9.78125 2.921875 -9.875 3.609375 -10.296875 L 3.609375 -1.25 C 3.609375 -0.65625 3.5625 -0.453125 2.09375 -0.453125 L 1.578125 -0.453125 L 1.578125 0 C 2.40625 -0.015625 3.265625 -0.03125 4.078125 -0.03125 C 4.90625 -0.03125 5.765625 -0.015625 6.59375 0 L 6.59375 -0.453125 L 6.078125 -0.453125 C 4.59375 -0.453125 4.5625 -0.640625 4.5625 -1.25 Z M 4.5625 -10.96875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.921875 -17.640625 C 3.921875 -18.078125 3.921875 -18.53125 3.4375 -18.53125 C 2.9375 -18.53125 2.9375 -18.078125 2.9375 -17.640625 L 2.9375 5.28125 C 2.9375 5.734375 2.9375 6.171875 3.4375 6.171875 C 3.921875 6.171875 3.921875 5.734375 3.921875 5.28125 Z M 3.921875 -17.640625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.78125 -6.578125 C -16.296875 -6.578125 -16.328125 -6.546875 -16.328125 -6.203125 C -15.171875 -5.234375 -14.796875 -3.78125 -14.75 -2.390625 C -14.75 -2.328125 -14.75 -2.203125 -14.703125 -2.171875 C -14.65625 -2.15625 -14.59375 -2.15625 -14.078125 -2.15625 C -14.078125 -2.921875 -14.234375 -4.203125 -14.828125 -5.1875 L -1.796875 -5.1875 C -0.9375 -5.1875 -0.640625 -5.140625 -0.640625 -3.015625 L -0.640625 -2.265625 L 0 -2.265625 C -0.03125 -3.453125 -0.046875 -4.6875 -0.046875 -5.875 C -0.046875 -7.0625 -0.03125 -8.296875 0 -9.484375 L -0.640625 -9.484375 L -0.640625 -8.75 C -0.640625 -6.625 -0.90625 -6.578125 -1.796875 -6.578125 Z M -15.78125 -6.578125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M -5.6875 -16.28125 C -5.6875 -16.703125 -5.6875 -17.140625 -6.171875 -17.140625 C -6.671875 -17.140625 -6.671875 -16.703125 -6.671875 -16.28125 L -6.671875 -2.921875 C -6.671875 -2.5 -6.671875 -2.046875 -6.171875 -2.046875 C -5.6875 -2.046875 -5.6875 -2.5 -5.6875 -2.921875 Z M -5.6875 -16.28125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-6-2\">\n",
       "<path style=\"stroke:none;\" d=\"M -15.9375 -20.5 C -17.0625 -20.5 -16.890625 -18.59375 -16.890625 -17.828125 L -16.890625 -8.515625 C -16.890625 -7.28125 -16.1875 -5.09375 -14.84375 -4.6875 C -14.703125 -4.75 -14.671875 -4.796875 -14.671875 -4.9375 C -14.671875 -5.484375 -15.125 -6.21875 -15.484375 -6.578125 C -15.484375 -7.34375 -15.53125 -8.078125 -15.53125 -8.84375 L -15.53125 -10.375 C -15.53125 -10.375 -15.09375 -10.28125 -15.0625 -10.28125 C -10.546875 -9.3125 -6.71875 -7.859375 -4.296875 -6.765625 C -3.984375 -6.625 -0.890625 -5.28125 -0.59375 -4.9375 C -0.59375 -3.859375 -1.1875 -3.03125 -2.15625 -2.59375 C -2.296875 -2.515625 -2.390625 -2.515625 -2.390625 -2.34375 C -2.390625 -1.78125 -1.609375 -0.421875 -1.1875 -0.421875 C -1.140625 -0.421875 -1.09375 -0.4375 -1.03125 -0.46875 C 0.125 -0.90625 0.796875 -2.03125 0.796875 -3.234375 C 0.796875 -4.5 -0.125 -5.953125 -1.03125 -6.75 C -1.96875 -7.5625 -6.03125 -9.1875 -7.515625 -9.828125 L -7.515625 -14.59375 C -7.484375 -14.578125 -7.453125 -14.546875 -7.4375 -14.546875 C -7.34375 -14.546875 -7.265625 -14.703125 -7.265625 -14.796875 C -7.265625 -15.34375 -7.953125 -16.75 -8.71875 -16.75 C -8.890625 -16.75 -8.875 -16.578125 -8.875 -16.28125 L -8.875 -10.34375 C -11.09375 -11 -13.265625 -11.828125 -15.53125 -12.28125 L -15.53125 -15.53125 C -15.53125 -16.15625 -15.65625 -17.890625 -15.125 -18.328125 C -14.96875 -18.375 -14.71875 -18.3125 -14.59375 -18.375 C -14.546875 -18.421875 -14.53125 -18.5 -14.53125 -18.578125 C -14.53125 -19.171875 -15.265625 -20.5 -15.9375 -20.5 Z M -15.9375 -20.5 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 15.71875 -8 C 15.71875 -12.515625 12.703125 -16.28125 8.8125 -16.28125 L 1.234375 -16.28125 L 1.234375 -15.65625 C 2.890625 -15.65625 3.140625 -15.65625 3.140625 -14.578125 L 3.140625 -1.6875 C 3.140625 -0.625 2.890625 -0.625 1.234375 -0.625 L 1.234375 0 L 8.8125 0 C 12.65625 0 15.71875 -3.53125 15.71875 -8 Z M 13.96875 -8 C 13.96875 -4.640625 12.984375 -3.28125 12.53125 -2.640625 C 11.96875 -1.90625 10.609375 -0.625 8.34375 -0.625 L 5.671875 -0.625 C 4.71875 -0.625 4.671875 -0.734375 4.671875 -1.546875 L 4.671875 -14.71875 C 4.671875 -15.53125 4.71875 -15.65625 5.671875 -15.65625 L 8.34375 -15.65625 C 10.3125 -15.65625 13.96875 -14.484375 13.96875 -8 Z M 13.96875 -8 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 16.25 -2 C 16.25 -2.140625 16.25 -2.3125 16.03125 -2.3125 C 15.84375 -2.3125 15.828125 -2.171875 15.828125 -2.078125 C 15.703125 -0.53125 15.015625 0 14.265625 0 C 12.96875 0 12.8125 -1.5 12.671875 -2.953125 C 12.609375 -3.453125 12.5625 -3.8125 12.515625 -4.34375 C 12.359375 -5.53125 12.171875 -7.265625 9.34375 -8.125 C 11.609375 -8.578125 13.515625 -10.109375 13.515625 -12.015625 C 13.515625 -14.25 10.984375 -16.28125 7.65625 -16.28125 L 1.234375 -16.28125 L 1.234375 -15.65625 C 2.890625 -15.65625 3.140625 -15.65625 3.140625 -14.578125 L 3.140625 -1.6875 C 3.140625 -0.625 2.890625 -0.625 1.234375 -0.625 L 1.234375 0 C 1.9375 -0.046875 3.171875 -0.046875 3.90625 -0.046875 C 4.640625 -0.046875 5.890625 -0.046875 6.578125 0 L 6.578125 -0.625 C 4.9375 -0.625 4.671875 -0.625 4.671875 -1.6875 L 4.671875 -7.953125 L 7.453125 -7.953125 C 8.8125 -7.953125 9.578125 -7.40625 9.90625 -7.09375 C 10.859375 -6.171875 10.859375 -5.53125 10.859375 -3.90625 C 10.859375 -2.3125 10.859375 -1.5 11.578125 -0.6875 C 12.484375 0.28125 13.703125 0.375 14.21875 0.375 C 15.984375 0.375 16.25 -1.59375 16.25 -2 Z M 11.703125 -12.015625 C 11.703125 -8.9375 9.171875 -8.34375 7.390625 -8.34375 L 4.671875 -8.34375 L 4.671875 -14.71875 C 4.671875 -15.53125 4.71875 -15.65625 5.671875 -15.65625 L 7.40625 -15.65625 C 9.390625 -15.65625 11.703125 -14.96875 11.703125 -12.015625 Z M 11.703125 -12.015625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 15.9375 0 L 15.9375 -0.625 C 14.671875 -0.625 14.25 -0.625 13.9375 -1.5 L 8.65625 -16.46875 C 8.53125 -16.78125 8.484375 -16.84375 8.25 -16.84375 C 8 -16.84375 7.953125 -16.78125 7.84375 -16.46875 L 2.78125 -2.171875 C 2.328125 -0.875 1.375 -0.625 0.546875 -0.625 L 0.546875 0 C 0.984375 -0.046875 1.9375 -0.046875 2.375 -0.046875 C 2.984375 -0.046875 3.9375 -0.046875 4.5 0 L 4.5 -0.625 C 3.390625 -0.671875 3.21875 -1.421875 3.21875 -1.71875 C 3.21875 -1.9375 3.265625 -2.046875 3.3125 -2.1875 L 4.578125 -5.75 L 10.8125 -5.75 L 12.25 -1.6875 C 12.359375 -1.40625 12.359375 -1.359375 12.359375 -1.265625 C 12.359375 -0.625 11.34375 -0.625 10.890625 -0.625 L 10.890625 0 C 11.578125 -0.046875 12.8125 -0.046875 13.5625 -0.046875 C 14.171875 -0.046875 15.375 -0.046875 15.9375 0 Z M 10.609375 -6.359375 L 4.796875 -6.359375 L 7.703125 -14.5625 Z M 10.609375 -6.359375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 16.34375 -5.765625 L 16.34375 -6.390625 C 15.78125 -6.34375 14.484375 -6.34375 13.84375 -6.34375 L 10.40625 -6.390625 L 10.40625 -5.765625 L 11.125 -5.765625 C 13.171875 -5.765625 13.21875 -5.5 13.21875 -4.640625 L 13.21875 -3.078125 C 13.21875 -0.453125 10.125 -0.234375 9.390625 -0.234375 C 6.9375 -0.234375 2.90625 -1.9375 2.90625 -8.15625 C 2.90625 -14.375 6.859375 -16.03125 9.171875 -16.03125 C 11.859375 -16.03125 13.8125 -13.703125 14.265625 -10.390625 C 14.328125 -10.109375 14.328125 -10.0625 14.53125 -10.0625 C 14.796875 -10.0625 14.796875 -10.109375 14.796875 -10.53125 L 14.796875 -16.171875 C 14.796875 -16.609375 14.765625 -16.625 14.625 -16.625 C 14.53125 -16.625 14.515625 -16.609375 14.34375 -16.328125 L 13.296875 -14.328125 C 12.125 -15.796875 10.703125 -16.65625 8.859375 -16.65625 C 4.796875 -16.65625 1.09375 -13.0625 1.09375 -8.15625 C 1.09375 -3.265625 4.71875 0.375 8.90625 0.375 C 10.84375 0.375 12.71875 -0.3125 13.46875 -1.671875 C 13.875 -0.6875 14.53125 -0.03125 14.65625 -0.03125 C 14.765625 -0.03125 14.796875 -0.046875 14.796875 -0.46875 L 14.796875 -4.734375 C 14.796875 -5.640625 14.875 -5.765625 16.34375 -5.765625 Z M 16.34375 -5.765625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.15625 -2.8125 C 9.15625 -2.90625 9.125 -2.984375 8.953125 -2.984375 C 8.796875 -2.984375 8.765625 -2.953125 8.671875 -2.640625 C 8.046875 -0.71875 6.703125 -0.234375 5.671875 -0.234375 C 4.140625 -0.234375 2.3125 -1.640625 2.3125 -5.171875 C 2.3125 -8.796875 4.078125 -10.109375 5.484375 -10.109375 C 6.40625 -10.109375 7.796875 -9.65625 8.3125 -8.34375 C 7.859375 -8.34375 7.203125 -8.34375 7.203125 -7.5 C 7.203125 -6.84375 7.75 -6.640625 8.046875 -6.640625 C 8.21875 -6.640625 8.90625 -6.71875 8.90625 -7.546875 C 8.90625 -9.25 7.296875 -10.53125 5.453125 -10.53125 C 2.9375 -10.53125 0.78125 -8.203125 0.78125 -5.140625 C 0.78125 -1.984375 3.03125 0.1875 5.453125 0.1875 C 8.40625 0.1875 9.15625 -2.546875 9.15625 -2.8125 Z M 9.15625 -2.8125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 10.265625 -5.09375 C 10.265625 -8.15625 8.046875 -10.53125 5.453125 -10.53125 C 2.859375 -10.53125 0.640625 -8.15625 0.640625 -5.09375 C 0.640625 -2.09375 2.859375 0.1875 5.453125 0.1875 C 8.046875 0.1875 10.265625 -2.09375 10.265625 -5.09375 Z M 8.75 -5.296875 C 8.75 -4.359375 8.703125 -2.9375 8.046875 -1.78125 C 7.390625 -0.6875 6.359375 -0.234375 5.453125 -0.234375 C 4.34375 -0.234375 3.390625 -0.90625 2.828125 -1.828125 C 2.234375 -2.90625 2.171875 -4.234375 2.171875 -5.296875 C 2.171875 -6.296875 2.21875 -7.53125 2.828125 -8.609375 C 3.3125 -9.390625 4.234375 -10.15625 5.453125 -10.15625 C 6.53125 -10.15625 7.4375 -9.5625 8 -8.71875 C 8.75 -7.59375 8.75 -6.03125 8.75 -5.296875 Z M 8.75 -5.296875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.9375 -9.203125 C 7.9375 -9.953125 7.171875 -10.4375 6.359375 -10.4375 C 4.546875 -10.4375 3.765625 -8.671875 3.53125 -7.84375 L 3.5 -7.84375 L 3.5 -10.4375 L 0.734375 -10.171875 L 0.734375 -9.5625 C 2.140625 -9.5625 2.359375 -9.40625 2.359375 -8.265625 L 2.359375 -1.640625 C 2.359375 -0.734375 2.265625 -0.625 0.734375 -0.625 L 0.734375 0 C 1.3125 -0.046875 2.40625 -0.046875 3.03125 -0.046875 C 3.71875 -0.046875 4.9375 -0.046875 5.578125 0 L 5.578125 -0.625 C 3.859375 -0.625 3.578125 -0.625 3.578125 -1.6875 L 3.578125 -5.625 C 3.578125 -7.90625 4.546875 -10.0625 6.34375 -10.0625 C 6.5 -10.0625 6.671875 -10.03125 6.84375 -9.953125 C 6.84375 -9.953125 6.3125 -9.796875 6.3125 -9.171875 C 6.3125 -8.609375 6.765625 -8.359375 7.125 -8.359375 C 7.40625 -8.359375 7.9375 -8.53125 7.9375 -9.203125 Z M 7.9375 -9.203125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-8\">\n",
       "<path style=\"stroke:none;\" d=\"M 9.171875 -5.984375 C 9.171875 -8.40625 7.890625 -10.53125 5.171875 -10.53125 C 2.640625 -10.53125 0.640625 -8.125 0.640625 -5.1875 C 0.640625 -2.09375 2.90625 0.1875 5.4375 0.1875 C 8.09375 0.1875 9.15625 -2.328125 9.15625 -2.828125 C 9.15625 -3 8.953125 -3 8.953125 -3 C 8.796875 -3 8.765625 -2.953125 8.671875 -2.671875 C 8.15625 -1.046875 6.84375 -0.234375 5.59375 -0.234375 C 4.578125 -0.234375 3.546875 -0.8125 2.90625 -1.859375 C 2.171875 -3.078125 2.171875 -4.484375 2.171875 -5.59375 L 9.078125 -5.59375 C 9.171875 -5.6875 9.171875 -5.75 9.171875 -5.984375 Z M 7.890625 -5.953125 L 2.1875 -5.953125 C 2.359375 -9.390625 4.1875 -10.15625 5.140625 -10.15625 C 6.765625 -10.15625 7.859375 -8.625 7.890625 -5.953125 Z M 7.890625 -5.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-9\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.3125 -2.953125 L 7.3125 -4.3125 L 6.890625 -4.3125 L 6.890625 -2.984375 C 6.890625 -1.328125 6.25 -0.234375 5.234375 -0.234375 C 4.546875 -0.234375 3.59375 -0.71875 3.59375 -2.890625 L 3.59375 -9.625 L 6.9375 -9.625 L 6.9375 -10.25 L 3.59375 -10.25 L 3.59375 -14.65625 L 3.171875 -14.65625 C 3.125 -12.203125 2.28125 -10.0625 0.265625 -10 L 0.265625 -9.625 L 2.328125 -9.625 L 2.328125 -2.9375 C 2.328125 -2.484375 2.328125 0.1875 5.09375 0.1875 C 6.5 0.1875 7.3125 -1.1875 7.3125 -2.953125 Z M 7.3125 -2.953125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106146-7-10\">\n",
       "<path style=\"stroke:none;\" d=\"M 11.40625 0 L 11.40625 -0.625 C 10 -0.625 9.796875 -0.765625 9.796875 -1.90625 L 9.796875 -16.53125 L 6.953125 -16.28125 L 6.953125 -15.65625 C 8.359375 -15.65625 8.578125 -15.515625 8.578125 -14.375 L 8.578125 -8.796875 C 8.484375 -8.90625 7.5 -10.4375 5.578125 -10.4375 C 3.140625 -10.4375 0.78125 -8.265625 0.78125 -5.125 C 0.78125 -2 3 0.1875 5.34375 0.1875 C 7.359375 0.1875 8.40625 -1.375 8.53125 -1.546875 L 8.53125 0.1875 Z M 8.53125 -2.859375 C 8.53125 -2.140625 8.09375 -1.5 7.546875 -1.03125 C 6.75 -0.3125 5.9375 -0.1875 5.484375 -0.1875 C 4.796875 -0.1875 2.3125 -0.546875 2.3125 -5.09375 C 2.3125 -9.765625 5.078125 -10.0625 5.6875 -10.0625 C 6.796875 -10.0625 7.671875 -9.4375 8.21875 -8.578125 C 8.53125 -8.078125 8.53125 -8 8.53125 -7.578125 Z M 8.53125 -2.859375 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1631573049106146-1\">\n",
       "  <path d=\"M 0.539062 0 L 473.566406 0 L 473.566406 300.0625 L 0.539062 300.0625 Z M 0.539062 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106146-2\">\n",
       "  <path d=\"M 81.765625 4.777344 L 462.042969 4.777344 L 462.042969 131 L 81.765625 131 Z M 81.765625 4.777344 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106146-3\">\n",
       "  <path d=\"M 81.765625 68 L 462.042969 68 L 462.042969 241.511719 L 81.765625 241.511719 Z M 81.765625 68 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1631573049106146-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.539062 300.0625 L 473.566406 300.0625 L 473.566406 0 L 0.539062 0 Z M 0.539062 300.0625 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.539062 300.066406 L 0.539062 0 L 473.570312 0 L 473.570312 300.066406 Z M 0.539062 300.066406 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 81.765625 241.511719 L 462.042969 241.511719 L 462.042969 4.777344 L 81.765625 4.777344 Z M 81.765625 241.511719 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -719.810639 -256.44874 L -719.810639 -18.950754 M -611.481868 -256.44874 L -611.481868 -18.950754 M -548.094469 -256.44874 L -548.094469 -18.950754 M -503.121747 -256.44874 L -503.121747 -18.950754 M -468.243981 -256.44874 L -468.243981 -18.950754 M -439.750023 -256.44874 L -439.750023 -18.950754 M -415.66869 -256.44874 L -415.66869 -18.950754 M -394.781219 -256.44874 L -394.781219 -18.950754 M -376.374381 -256.44874 L -376.374381 -18.950754 M -359.903454 -256.44874 L -359.903454 -18.950754 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -730.61099 -187.398602 L -349.107022 -187.398602 M -730.61099 -140.548751 L -349.107022 -140.548751 M -730.61099 -93.698899 L -349.107022 -93.698899 M -730.61099 -46.849047 L -349.107022 -46.849047 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -719.810639 -256.44874 L -719.810639 -252.212463 M -611.481868 -256.44874 L -611.481868 -252.212463 M -548.094469 -256.44874 L -548.094469 -252.212463 M -503.121747 -256.44874 L -503.121747 -252.212463 M -468.243981 -256.44874 L -468.243981 -252.212463 M -439.750023 -256.44874 L -439.750023 -252.212463 M -415.66869 -256.44874 L -415.66869 -252.212463 M -394.781219 -256.44874 L -394.781219 -252.212463 M -376.374381 -256.44874 L -376.374381 -252.212463 M -359.903454 -256.44874 L -359.903454 -252.212463 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -730.61099 -187.398602 L -726.370794 -187.398602 M -730.61099 -140.548751 L -726.370794 -140.548751 M -730.61099 -93.698899 L -726.370794 -93.698899 M -730.61099 -46.849047 L -726.370794 -46.849047 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -730.61099 -256.44874 L -349.107022 -256.44874 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -730.61099 -256.44874 L -730.61099 -18.950754 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"72.18452\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-1\" x=\"83.515969\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"90.236292\" y=\"260.945294\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"101.567084\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"180.16422\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-1\" x=\"191.495669\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"198.215992\" y=\"260.945294\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-3\" x=\"209.546785\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"243.345422\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-1\" x=\"254.676872\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"261.396198\" y=\"260.945294\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-4\" x=\"272.72699\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"322.936693\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-1\" x=\"334.268142\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"340.988465\" y=\"260.945294\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-5\" x=\"352.319257\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"436.593082\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-1\" x=\"447.924531\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"454.644854\" y=\"260.945294\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"33.890042\" y=\"182.695696\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"45.220835\" y=\"182.695696\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-2-1\" x=\"56.552941\" y=\"173.729617\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-3-1\" x=\"69.898892\" y=\"173.729617\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"33.890042\" y=\"135.997327\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"45.220835\" y=\"135.997327\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-2-1\" x=\"56.552941\" y=\"127.031248\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-3-2\" x=\"69.898892\" y=\"127.031248\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"33.890042\" y=\"89.298957\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"45.220835\" y=\"89.298957\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-2-1\" x=\"56.552941\" y=\"80.332878\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-3-3\" x=\"69.898892\" y=\"80.332878\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-2\" x=\"33.890042\" y=\"42.600587\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-1\" x=\"45.220835\" y=\"42.600587\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-2-1\" x=\"56.552941\" y=\"33.633512\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-3-4\" x=\"69.898892\" y=\"33.633512\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106146-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -719.810639 -116.886734 L -716.295431 -115.989318 L -683.796407 -107.661761 L -664.272697 -102.633877 L -647.758663 -98.374087 L -629.829924 -93.734168 L -613.288458 -89.458703 L -595.547824 -84.873648 L -575.009131 -79.563607 L -556.755128 -74.84923 L -540.746626 -70.718762 L -523.303824 -66.231679 L -505.763051 -61.725001 L -486.329474 -56.767656 L -467.859934 -52.072874 L -448.661488 -47.225256 L -432.500151 -43.181003 L -412.77266 -38.302035 L -394.201229 -33.783601 L -364.480671 -26.729671 L -359.903454 -25.671581 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106146-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M -719.810639 -248.854008 L -706.647222 -249.727912 L -619.460647 -232.571187 L -583.685465 -216.558765 L -558.777254 -204.880592 L -535.569825 -193.98227 L -516.857316 -185.215803 L -498.98736 -176.868652 L -480.568765 -168.251101 L -465.845645 -161.346088 L -453.979367 -155.769564 L -442.007281 -150.114663 L -430.818964 -144.812459 L -419.309301 -139.341745 L -409.088941 -134.470614 L -404.041462 -132.048765 L -399.142899 -129.705293 L -395.145672 -127.781137 L -391.215066 -125.904008 L -386.571228 -123.670264 L -382.064551 -121.495302 L -377.938002 -119.508445 L -373.921181 -117.568614 L -367.694128 -114.558937 L -361.702206 -111.658988 L -360.800871 -111.223996 L -359.903454 -110.789004 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-2\" x=\"244.574458\" y=\"286.294528\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-1-3\" x=\"254.343746\" y=\"286.294528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-4-1\" x=\"266.438932\" y=\"286.294528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-0-6\" x=\"273.301795\" y=\"286.294528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-4-1\" x=\"292.378262\" y=\"286.294528\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-5-1\" x=\"25.012677\" y=\"154.014211\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-6-1\" x=\"25.012677\" y=\"137.192472\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-6-2\" x=\"25.012677\" y=\"112.490059\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -722.483295 -72.642918 L -606.101287 -72.642918 L -606.101287 -24.198094 L -722.483295 -24.198094 Z M -722.483295 -72.642918 \" transform=\"matrix(0.996785,0,0,-0.996785,810.027531,-14.112479)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00193223 0.00189483 L 17.009741 0.00189483 \" transform=\"matrix(0.996785,0,0,-0.996785,93.849636,23.150326)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-1\" x=\"124.221668\" y=\"30.830553\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-2\" x=\"141.071927\" y=\"30.830553\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-3\" x=\"157.278681\" y=\"30.830553\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-4\" x=\"173.175601\" y=\"30.830553\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-dasharray:2.98883,2.98883;stroke-miterlimit:10;\" d=\"M 0.00193223 -0.000741279 L 17.009741 -0.000741279 \" transform=\"matrix(0.996785,0,0,-0.996785,93.849636,45.307855)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-5\" x=\"113.782341\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-6\" x=\"123.458727\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-7\" x=\"134.398287\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-7\" x=\"142.835333\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-8\" x=\"151.272378\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-5\" x=\"160.948764\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-9\" x=\"170.62515\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-8\" x=\"179.062196\" y=\"52.83358\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106146-7-10\" x=\"188.738582\" y=\"52.83358\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# slightly modified version of schrodinger_transmon_nn above, for verification purposes\n",
    "\n",
    "const N=10;\n",
    "const a = (sparse([i for i=1:N-1],[i for i=2:N],[√i+0im for i=1:N-1], N, N));\n",
    "const at = (sparse([i for i=2:N],[i for i=1:N-1],[√i+0im for i=1:N-1], N, N));\n",
    "const a0 = Diagonal(sparse([i for i=1:N],[i for i=1:N],[1.0+0im for i=1:N], N, N));\n",
    "const n = Diagonal(at*a);\n",
    "const η = Diagonal(at*at*a*a);\n",
    "const P = Diagonal(sparse([i for i=1:2],[i for i=1:2],[1.0+0im for i=1:2], N, N));\n",
    "const id = Matrix{Complex{Float64}}(I, N, N);\n",
    "\n",
    "\n",
    "function schrodinger_transmon_check(U, err, t)\n",
    "    envelope = smooth_square_envelope(t);\n",
    "    @views @inbounds nn_output = Ωp_nn([t/T],transmon_nn_solution);\n",
    "    @inbounds Ωx, Ωy, δ = Ωmax*(2/π)*envelope*atan(nn_output[1])*sin(nn_output[2]), Ωmax*(2/π)*envelope*atan(nn_output[3])*sin(nn_output[4]), δmax*(2/π)*envelope*atan(nn_output[5])*sin(nn_output[6])\n",
    "    Ω = (Ωx - im*Ωy);\n",
    "    Ωconj = (Ωx + im*Ωy);\n",
    "    local Herr = Hermitian(a*Ω + at*Ωconj + (Δ*err + δ)*n + (Δ/2)*η);\n",
    "    return -im*Herr*U\n",
    "end\n",
    "\n",
    "const U0_transmon = id;\n",
    "\n",
    "ode_transmon_check = ODEProblem(schrodinger_transmon_check, U0_transmon, tspan);\n",
    "\n",
    "function infidelity(err)\n",
    "    ode_sol = solve(ode_transmon_check, BS5(), p=err, abstol=tol, reltol=tol);\n",
    "    Ugate = last(ode_sol);\n",
    "    F = tr(Ugate[1:2,1:2]*Utarget')/2;\n",
    "    return abs(1.0 - abs(F)^2);\n",
    "end\n",
    "\n",
    "\n",
    "# fidelity of the fastest (within the allowed infidelity budget) \"half-DRAG\" pulse,\n",
    "# given in Eq. (4.34) and Eq. (3.2) of Phys. Rev. A 83, 012308 (2011)\n",
    "function infidelity_drag(ϵ, Σ=0.53, θ=-π/2)\n",
    "    local σ = abs(2π*Σ/Δ);\n",
    "    local tg = 4σ;\n",
    "    local Ωg(t) = -θ*(  exp(-((t-tg/2)/(σ*√2))^2) - exp(-tg^2/(8*σ^2)) )  /    (  √(2π*σ^2)*erf(tg/(σ*√8)) - tg*exp(-tg^2/(8*σ^2)) ); # Eq. (3.2)\n",
    "    local ΩDRAG(t) = Ωg(t) + im*Ωg'(t)/(2Δ); # Eq. (4.34)\n",
    "    \n",
    "\n",
    "    # solve the time-dependent Schrodinger equation with qubit frequency noise ϵ to obtain infidelity\n",
    "    local function schrodinger_DRAG(U,p,t)\n",
    "            local Ω = ΩDRAG(t)/2\n",
    "            local Ωconj = conj(Ω);\n",
    "            local δ = 0.0;\n",
    "            local Herr = Hermitian(a*Ω + at*Ωconj + (Δ*ϵ + δ)*n + (Δ/2)*η);\n",
    "            return -im*Herr*U;\n",
    "    end\n",
    "\n",
    "    local Ugate = last( solve(ODEProblem(schrodinger_DRAG, U0_transmon, (0,tg)), BS5(), abstol=tol, reltol=tol) )[1:2,1:2]\n",
    "    return 1.0 - abs(tr(Ugate*Utarget')/2)^2\n",
    "    \n",
    "end\n",
    "\n",
    "Plots.plot(infidelity_drag, 1e-2, 1e-1, label=\"DRAG\", ylabel=L\"1-\\mathcal F\", xlabel=L\"\\epsilon/|\\Delta|\", xaxis=:log10, yaxis=:log10, xticks=(1e-2:1e-2:1e-1, [L\"0.01\",L\"0.02\",L\"0.03\",L\"\",L\"0.05\",L\"\",L\"\",L\"\",L\"\",L\"0.1\"]), xformatter=LaTeXStrings.latexstring, yticks=([1e-4,1e-3,1e-2,1e-1], [L\"10^{-4}\",L\"10^{-3}\",L\"10^{-2}\",L\"10^{-1}\"]), yformatter=LaTeXStrings.latexstring, xtickfont=font(fonstsize-0), ytickfont=font(fonstsize-0), guidefont=font(fonstsize-0), legendfont=font(fonstsize-0), lw=2, palette = :tab10, legend=:topleft )\n",
    "Plots.plot!(infidelity, 1e-2, 1e-1, label=\"corrected\", lw=2, palette = :tab10, line=(2,:dash))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(\"transmon-fidelity.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Get an approximation of the pulse shape using Chebyshev polynomials"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "ΩxbyΔApprox = Fun(t -> 2*Ωxy(t, transmon_nn_solution)[1]/abs(Δ), Chebyshev(Interval(0,T) ) );\n",
    "ΩybyΔApprox = Fun(t -> 2*Ωxy(t, transmon_nn_solution)[2]/abs(Δ), Chebyshev(Interval(0,T) ) );\n",
    "δbyΔApprox = Fun(t -> Ωxy(t, transmon_nn_solution)[3]/abs(Δ), Chebyshev(Interval(0,T) ) );"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "# get Chebyshev approximation with 0.01 accuracy, then keep only 4 digits for readability the paper\n",
    "# further details on Chebyshev approximation can be found on https://juliaapproximation.github.io/ApproxFun.jl/latest/\n",
    "\n",
    "ΩxbyΔApproxChop = Fun(Chebyshev(Interval(0,T)), round.(coefficients(chop(ΩxbyΔApprox, 0.01)),digits=4) );\n",
    "ΩybyΔApproxChop = Fun(Chebyshev(Interval(0,T)), round.(coefficients(chop(ΩybyΔApprox, 0.01)),digits=4) );\n",
    "δbyΔApproxChop = Fun(Chebyshev(Interval(0,T)), round.(coefficients(chop(δbyΔApprox, 0.01)),digits=4) );"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Fun{Chebyshev{IntervalSets.ClosedInterval{"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "WARNING: both ApproxFunBase and DomainSets export \"factor\"; uses of it in module ApproxFunOrthogonalPolynomials must be qualified\n",
      "WARNING: both ApproxFunBase and DomainSets export \"factors\"; uses of it in module ApproxFunOrthogonalPolynomials must be qualified\n",
      "WARNING: both ApproxFunBase and DomainSets export \"nfactors\"; uses of it in module ApproxFunOrthogonalPolynomials must be qualified\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Float64}, Float64}, Float64, Vector{Float64}}(Chebyshev(0.0..10.0), [0.0896, -0.0045, -0.3104, 0.0468, 0.2515, -0.0417, -0.035, -0.0029, 0.0061, 0.003, -0.0021])\n",
      "Fun{Chebyshev{IntervalSets.ClosedInterval{Float64}, Float64}, Float64, Vector{Float64}}(Chebyshev(0.0..10.0), [-0.0547, -0.1069, 0.1036, 0.232, -0.1025, -0.1269, 0.0551, 0.0043, -0.0022, -0.0047, 0.002, 0.0024, -0.0015])\n",
      "Fun{Chebyshev{IntervalSets.ClosedInterval{Float64}, Float64}, Float64, Vector{Float64}}(Chebyshev(0.0..10.0), [0.3713, -0.0351, -0.1123, 0.0698, -0.3277, -0.0625, 0.076, 0.0442, -0.0091, -0.0253, 0.0017, 0.0137, 0.0015, -0.0074, -0.0028, 0.0038, 0.0026, -0.0016, -0.0021])\n"
     ]
    }
   ],
   "source": [
    "println(ΩxbyΔApproxChop);\n",
    "println(ΩybyΔApproxChop);\n",
    "println(δbyΔApproxChop);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "ΩxApproxChop(t) = ΩxbyΔApproxChop(t)*abs(Δ);\n",
    "ΩyApproxChop(t) = ΩybyΔApproxChop(t)*abs(Δ);\n",
    "δApproxChop(t) = δbyΔApproxChop(t)*abs(Δ);"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"447.257pt\" height=\"262.061pt\" viewBox=\"0 0 447.257 262.061\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.875 -2.53125 C 3.875 -3.375 3.796875 -3.890625 3.53125 -4.40625 C 3.1875 -5.109375 2.546875 -5.28125 2.109375 -5.28125 C 1.109375 -5.28125 0.734375 -4.53125 0.625 -4.3125 C 0.34375 -3.734375 0.328125 -2.9375 0.328125 -2.53125 C 0.328125 -2.015625 0.34375 -1.203125 0.734375 -0.578125 C 1.09375 0.015625 1.6875 0.171875 2.109375 0.171875 C 2.484375 0.171875 3.171875 0.046875 3.5625 -0.734375 C 3.859375 -1.3125 3.875 -2.015625 3.875 -2.53125 Z M 2.109375 -0.0625 C 1.828125 -0.0625 1.28125 -0.1875 1.125 -1.015625 C 1.03125 -1.46875 1.03125 -2.21875 1.03125 -2.625 C 1.03125 -3.171875 1.03125 -3.734375 1.125 -4.171875 C 1.28125 -4.984375 1.90625 -5.0625 2.109375 -5.0625 C 2.375 -5.0625 2.921875 -4.921875 3.078125 -4.203125 C 3.171875 -3.765625 3.171875 -3.171875 3.171875 -2.625 C 3.171875 -2.15625 3.171875 -1.4375 3.078125 -1 C 2.90625 -0.171875 2.359375 -0.0625 2.109375 -0.0625 Z M 2.109375 -0.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.234375 -1.625 C 2.359375 -1.734375 2.703125 -2 2.828125 -2.109375 C 3.3125 -2.5625 3.78125 -3 3.78125 -3.71875 C 3.78125 -4.671875 3 -5.28125 2 -5.28125 C 1.046875 -5.28125 0.421875 -4.5625 0.421875 -3.84375 C 0.421875 -3.453125 0.734375 -3.40625 0.84375 -3.40625 C 1.015625 -3.40625 1.25 -3.53125 1.25 -3.828125 C 1.25 -4.234375 0.859375 -4.234375 0.765625 -4.234375 C 0.984375 -4.8125 1.53125 -5.015625 1.90625 -5.015625 C 2.65625 -5.015625 3.03125 -4.390625 3.03125 -3.71875 C 3.03125 -2.890625 2.453125 -2.296875 1.515625 -1.328125 L 0.515625 -0.296875 C 0.421875 -0.21875 0.421875 -0.203125 0.421875 0 L 3.5625 0 L 3.78125 -1.421875 L 3.546875 -1.421875 C 3.515625 -1.265625 3.453125 -0.859375 3.359375 -0.71875 C 3.3125 -0.65625 2.703125 -0.65625 2.578125 -0.65625 L 1.171875 -0.65625 Z M 2.234375 -1.625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.109375 -4.453125 C 1.21875 -4.421875 1.53125 -4.34375 1.859375 -4.34375 C 2.859375 -4.34375 3.453125 -5.046875 3.453125 -5.171875 C 3.453125 -5.25 3.40625 -5.28125 3.359375 -5.28125 C 3.34375 -5.28125 3.328125 -5.28125 3.265625 -5.234375 C 2.953125 -5.125 2.59375 -5.03125 2.15625 -5.03125 C 1.6875 -5.03125 1.296875 -5.140625 1.0625 -5.234375 C 0.96875 -5.28125 0.953125 -5.28125 0.953125 -5.28125 C 0.84375 -5.28125 0.84375 -5.1875 0.84375 -5.046875 L 0.84375 -2.71875 C 0.84375 -2.578125 0.84375 -2.484375 0.96875 -2.484375 C 1.046875 -2.484375 1.0625 -2.515625 1.109375 -2.578125 C 1.203125 -2.703125 1.5 -3.109375 2.171875 -3.109375 C 2.625 -3.109375 2.828125 -2.734375 2.90625 -2.59375 C 3.046875 -2.296875 3.0625 -1.9375 3.0625 -1.625 C 3.0625 -1.328125 3.046875 -0.90625 2.828125 -0.5625 C 2.671875 -0.3125 2.359375 -0.078125 1.9375 -0.078125 C 1.421875 -0.078125 0.90625 -0.390625 0.734375 -0.90625 C 0.75 -0.90625 0.796875 -0.90625 0.8125 -0.90625 C 1.03125 -0.90625 1.203125 -1.046875 1.203125 -1.296875 C 1.203125 -1.59375 0.96875 -1.6875 0.8125 -1.6875 C 0.671875 -1.6875 0.421875 -1.609375 0.421875 -1.265625 C 0.421875 -0.5625 1.046875 0.171875 1.953125 0.171875 C 2.9375 0.171875 3.78125 -0.609375 3.78125 -1.59375 C 3.78125 -2.515625 3.125 -3.328125 2.1875 -3.328125 C 1.78125 -3.328125 1.40625 -3.203125 1.109375 -2.921875 Z M 1.109375 -4.453125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.015625 -4.828125 C 4.09375 -4.921875 4.09375 -4.9375 4.09375 -5.109375 L 2.078125 -5.109375 C 1.875 -5.109375 1.625 -5.125 1.421875 -5.140625 C 1.015625 -5.171875 1.015625 -5.234375 0.984375 -5.359375 L 0.734375 -5.359375 L 0.46875 -3.6875 L 0.71875 -3.6875 C 0.734375 -3.8125 0.8125 -4.359375 0.921875 -4.421875 C 1.015625 -4.453125 1.609375 -4.453125 1.734375 -4.453125 L 3.40625 -4.453125 L 2.59375 -3.359375 C 1.6875 -2.15625 1.5 -0.90625 1.5 -0.28125 C 1.5 -0.203125 1.5 0.171875 1.875 0.171875 C 2.25 0.171875 2.25 -0.1875 2.25 -0.28125 L 2.25 -0.671875 C 2.25 -1.8125 2.4375 -2.75 2.828125 -3.265625 Z M 4.015625 -4.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.5 -5.0625 C 2.5 -5.265625 2.46875 -5.28125 2.265625 -5.28125 C 1.9375 -4.953125 1.515625 -4.765625 0.765625 -4.765625 L 0.765625 -4.515625 C 0.96875 -4.515625 1.40625 -4.515625 1.859375 -4.71875 L 1.859375 -0.65625 C 1.859375 -0.359375 1.84375 -0.265625 1.09375 -0.265625 L 0.8125 -0.265625 L 0.8125 0 C 1.140625 -0.03125 1.8125 -0.03125 2.171875 -0.03125 C 2.53125 -0.03125 3.21875 -0.03125 3.546875 0 L 3.546875 -0.265625 L 3.265625 -0.265625 C 2.515625 -0.265625 2.5 -0.359375 2.5 -0.65625 Z M 2.5 -5.0625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.34375 -5.328125 C 3.015625 -4.96875 2.765625 -4.96875 2.6875 -4.96875 C 2.5 -4.96875 2.328125 -5.046875 2.140625 -5.15625 C 1.921875 -5.25 1.78125 -5.328125 1.609375 -5.328125 C 1.296875 -5.328125 1.140625 -5.15625 0.703125 -4.6875 L 0.859375 -4.546875 C 1.1875 -4.890625 1.4375 -4.890625 1.53125 -4.890625 C 1.703125 -4.890625 1.875 -4.8125 2.0625 -4.71875 C 2.28125 -4.609375 2.421875 -4.546875 2.609375 -4.546875 C 2.90625 -4.546875 3.078125 -4.703125 3.5 -5.171875 Z M 3.34375 -5.328125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-0-7\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.703125 -1.3125 L 5.46875 -1.3125 C 5.4375 -1.234375 5.359375 -0.828125 5.296875 -0.6875 C 5.265625 -0.609375 5.234375 -0.546875 4.765625 -0.546875 L 4.125 -0.546875 C 4.265625 -1.015625 4.5 -1.34375 4.859375 -1.859375 C 5.203125 -2.34375 5.609375 -2.921875 5.609375 -3.609375 C 5.609375 -4.6875 4.5 -5.59375 3.046875 -5.59375 C 1.578125 -5.59375 0.46875 -4.6875 0.46875 -3.609375 C 0.46875 -2.90625 0.84375 -2.375 1.28125 -1.75 C 1.578125 -1.34375 1.8125 -1 1.953125 -0.546875 L 1.3125 -0.546875 C 0.84375 -0.546875 0.8125 -0.609375 0.78125 -0.6875 C 0.71875 -0.828125 0.640625 -1.234375 0.625 -1.3125 L 0.375 -1.3125 L 0.65625 0 L 2.015625 0 C 2.171875 0 2.234375 0 2.234375 -0.171875 C 2.234375 -0.75 1.953125 -1.421875 1.75 -1.921875 C 1.53125 -2.453125 1.296875 -3.03125 1.296875 -3.609375 C 1.296875 -4.78125 2.1875 -5.359375 3.046875 -5.359375 C 3.890625 -5.359375 4.78125 -4.78125 4.78125 -3.609375 C 4.78125 -3.046875 4.5625 -2.5 4.359375 -2 C 4.125 -1.421875 3.84375 -0.75 3.84375 -0.1875 C 3.84375 0 3.890625 0 4.078125 0 L 5.421875 0 Z M 5.703125 -1.3125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.609375 -0.4375 C 1.609375 -0.703125 1.390625 -0.875 1.171875 -0.875 C 0.921875 -0.875 0.734375 -0.671875 0.734375 -0.4375 C 0.734375 -0.171875 0.953125 0 1.171875 0 C 1.421875 0 1.609375 -0.203125 1.609375 -0.4375 Z M 1.609375 -0.4375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.546875 -1.796875 C 5.671875 -1.796875 5.84375 -1.796875 5.84375 -1.984375 C 5.84375 -2.171875 5.671875 -2.171875 5.546875 -2.171875 L 1 -2.171875 C 0.875 -2.171875 0.703125 -2.171875 0.703125 -1.984375 C 0.703125 -1.796875 0.875 -1.796875 1 -1.796875 Z M 5.546875 -1.796875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106142-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.359375 -2.34375 C 3.140625 -2.28125 3.09375 -2.109375 3.09375 -2.015625 C 3.09375 -1.828125 3.25 -1.78125 3.328125 -1.78125 C 3.5 -1.78125 3.671875 -1.921875 3.671875 -2.15625 C 3.671875 -2.484375 3.328125 -2.625 3.03125 -2.625 C 2.625 -2.625 2.390625 -2.328125 2.328125 -2.203125 C 2.25 -2.359375 2.03125 -2.625 1.578125 -2.625 C 0.890625 -2.625 0.484375 -1.921875 0.484375 -1.703125 C 0.484375 -1.671875 0.515625 -1.625 0.59375 -1.625 C 0.671875 -1.625 0.703125 -1.65625 0.71875 -1.71875 C 0.859375 -2.203125 1.265625 -2.421875 1.5625 -2.421875 C 1.84375 -2.421875 1.9375 -2.234375 1.9375 -2.046875 C 1.9375 -1.96875 1.9375 -1.921875 1.890625 -1.734375 C 1.75 -1.171875 1.625 -0.640625 1.59375 -0.5625 C 1.5 -0.34375 1.296875 -0.140625 1.046875 -0.140625 C 1 -0.140625 0.84375 -0.140625 0.703125 -0.21875 C 0.9375 -0.296875 0.953125 -0.5 0.953125 -0.546875 C 0.953125 -0.703125 0.84375 -0.78125 0.71875 -0.78125 C 0.546875 -0.78125 0.375 -0.65625 0.375 -0.40625 C 0.375 -0.0625 0.75 0.0625 1.03125 0.0625 C 1.375 0.0625 1.609375 -0.171875 1.71875 -0.359375 C 1.84375 -0.109375 2.125 0.0625 2.46875 0.0625 C 3.171875 0.0625 3.5625 -0.65625 3.5625 -0.859375 C 3.5625 -0.875 3.5625 -0.9375 3.453125 -0.9375 C 3.375 -0.9375 3.359375 -0.90625 3.34375 -0.84375 C 3.171875 -0.328125 2.75 -0.140625 2.5 -0.140625 C 2.265625 -0.140625 2.109375 -0.265625 2.109375 -0.515625 C 2.109375 -0.625 2.140625 -0.765625 2.1875 -0.96875 L 2.375 -1.75 C 2.4375 -1.96875 2.46875 -2.078125 2.59375 -2.21875 C 2.671875 -2.3125 2.828125 -2.421875 3.015625 -2.421875 C 3.046875 -2.421875 3.21875 -2.421875 3.359375 -2.34375 Z M 3.359375 -2.34375 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1631573049106142-1\">\n",
       "  <path d=\"M 0.429688 0 L 446.089844 0 L 446.089844 261.125 L 0.429688 261.125 Z M 0.429688 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106142-2\">\n",
       "  <path d=\"M 28.867188 12 L 394.882812 12 L 394.882812 200 L 28.867188 200 Z M 28.867188 12 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106142-3\">\n",
       "  <path d=\"M 28.867188 75 L 394.882812 75 L 394.882812 244.914062 L 28.867188 244.914062 Z M 28.867188 75 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106142-4\">\n",
       "  <path d=\"M 28.867188 8.261719 L 394.882812 8.261719 L 394.882812 167 L 28.867188 167 Z M 28.867188 8.261719 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1631573049106142-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.429688 261.125 L 446.089844 261.125 L 446.089844 0 L 0.429688 0 Z M 0.429688 261.125 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.429688 261.128906 L 0.429688 0 L 446.09375 0 L 446.09375 261.128906 Z M 0.429688 261.128906 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 28.867188 244.914062 L 394.882812 244.914062 L 394.882812 8.261719 L 28.867188 8.261719 Z M 28.867188 244.914062 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M 10.396325 -0.000622704 L 10.396325 237.499678 M 97.029856 -0.000622704 L 97.029856 237.499678 M 183.663386 -0.000622704 L 183.663386 237.499678 M 270.296916 -0.000622704 L 270.296916 237.499678 M 356.934366 -0.000622704 L 356.934366 237.499678 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -0.000168619 27.147085 L 367.32694 27.147085 M -0.000168619 96.637377 L 367.32694 96.637377 M -0.000168619 166.123748 L 367.32694 166.123748 M -0.000168619 235.61012 L 367.32694 235.61012 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396325 -0.000622704 L 10.396325 4.252845 M 97.029856 -0.000622704 L 97.029856 4.252845 M 183.663386 -0.000622704 L 183.663386 4.252845 M 270.296916 -0.000622704 L 270.296916 4.252845 M 356.934366 -0.000622704 L 356.934366 4.252845 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000168619 27.147085 L 4.249379 27.147085 M -0.000168619 96.637377 L 4.249379 96.637377 M -0.000168619 166.123748 L 4.249379 166.123748 M -0.000168619 235.61012 L 4.249379 235.61012 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000168619 -0.000622704 L 367.32694 -0.000622704 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.000168619 -0.000622704 L -0.000168619 237.499678 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"33.835554\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"38.054437\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"40.399036\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-2\" x=\"120.159244\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"124.378128\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-3\" x=\"126.722726\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-3\" x=\"206.482935\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"210.701818\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"213.046417\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-4\" x=\"292.806625\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"297.025509\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-3\" x=\"299.370108\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-5\" x=\"377.020874\" y=\"253.538537\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"381.240275\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"385.459637\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"387.80324\" y=\"253.538537\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-2-1\" x=\"8.015072\" y=\"220.006686\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"14.578554\" y=\"220.006686\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"18.797437\" y=\"220.006686\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-3\" x=\"21.14104\" y=\"220.006686\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"14.578554\" y=\"151.181297\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"18.797437\" y=\"151.181297\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"21.14104\" y=\"151.181297\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"14.578554\" y=\"81.943386\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"18.797437\" y=\"81.943386\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-3\" x=\"21.14104\" y=\"81.943386\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-5\" x=\"14.578554\" y=\"12.704478\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-1-1\" x=\"18.797437\" y=\"12.704478\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-1\" x=\"21.14104\" y=\"12.704478\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106142-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,60.559082%,97.869873%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396325 96.460966 L 11.243099 94.579247 L 12.089872 92.736731 L 12.932725 90.933418 L 13.779498 89.169307 L 17.691904 81.618912 L 21.604311 75.142665 L 25.516717 69.81897 L 29.425203 65.679189 L 33.337609 62.711563 L 37.250015 60.892568 L 41.162421 60.155562 L 45.070907 60.437819 L 49.775203 62.017679 L 54.475578 64.812815 L 59.175954 68.689939 L 63.87633 73.504001 L 71.82659 83.422225 L 79.77685 95.069278 L 97.049457 123.981097 L 112.969578 152.018701 L 121.507875 166.504012 L 130.042252 180.040624 L 134.985683 187.269558 L 139.929114 193.945738 L 144.876466 199.990759 L 149.819897 205.318374 L 154.214493 209.399351 L 158.609089 212.817806 L 163.003686 215.526696 L 167.398282 217.49466 L 171.247965 218.588409 L 175.101567 219.07844 L 178.955169 218.952992 L 182.808772 218.208145 L 187.011276 216.69493 L 191.20986 214.460389 L 195.412365 211.520204 L 199.614869 207.901816 L 203.840895 203.613067 L 208.066921 198.712758 L 212.292947 193.251855 L 216.518973 187.28916 L 225.86092 172.623517 L 235.206788 156.566187 L 244.097908 140.751912 L 252.989027 125.153251 L 262.236889 109.919172 L 271.48083 96.36296 L 279.26252 86.67603 L 287.044209 78.835537 L 291.795548 75.028977 L 296.546887 71.994707 L 301.298226 69.748405 L 306.049565 68.286153 L 310.514726 67.619711 L 314.979887 67.635392 L 319.445048 68.313595 L 323.910209 69.634718 L 331.064659 73.033572 L 338.219109 77.92604 L 345.373559 84.178833 L 352.528009 91.631222 L 353.629598 92.87002 L 354.731187 94.128419 L 355.832777 95.406419 L 356.934366 96.707941 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106142-3)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(88.88855%,43.559265%,27.809143%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396325 96.566812 L 11.243099 95.190806 L 12.089872 93.912805 L 12.932725 92.740652 L 13.779498 91.670424 L 17.691904 88.055957 L 21.604311 86.570183 L 25.516717 87.009251 L 29.425203 89.102663 L 33.337609 92.544639 L 37.250015 97.01372 L 41.162421 102.211967 L 45.070907 107.872804 L 54.475578 121.977851 L 63.87633 134.930346 L 67.85146 139.673844 L 71.82659 143.872428 L 75.80172 147.486896 L 79.77685 150.478044 L 84.093042 152.998762 L 88.413153 154.747192 L 92.729345 155.711573 L 97.049457 155.891904 L 101.028507 155.362671 L 105.011478 154.170916 L 108.990528 152.32448 L 112.969578 149.835123 L 117.238727 146.467632 L 121.507875 142.402336 L 125.773104 137.666678 L 130.042252 132.307701 L 134.985683 125.376705 L 139.929114 117.755745 L 144.876466 109.554589 L 149.819897 100.890844 L 158.609089 84.77079 L 167.398282 68.435123 L 175.101567 54.600572 L 182.808772 41.804887 L 187.011276 35.446247 L 191.20986 29.61292 L 195.412365 24.36371 L 199.614869 19.74958 L 203.840895 15.78229 L 208.066921 12.528485 L 212.292947 9.992086 L 216.518973 8.184852 L 221.191907 7.024459 L 225.86092 6.7226 L 230.533854 7.243993 L 235.206788 8.537674 L 239.652348 10.446835 L 244.097908 12.951872 L 248.543467 16.001824 L 252.989027 19.541807 L 262.236889 28.197711 L 271.48083 38.170819 L 279.26252 47.203067 L 287.044209 56.490131 L 296.546887 67.709877 L 306.049565 78.196537 L 314.979887 86.777957 L 323.910209 93.544302 L 331.064659 97.3195 L 338.219109 99.424672 L 345.373559 99.777494 L 352.528009 98.377966 L 353.629598 98.005543 L 354.731187 97.589997 L 355.832777 97.135248 L 356.934366 96.637377 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106142-4)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(24.21875%,64.329529%,30.439758%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 10.396325 96.547211 L 11.243099 99.620684 L 12.089872 102.603992 L 12.932725 105.524576 L 13.779498 108.402037 L 21.604311 134.099253 L 29.425203 157.950034 L 33.337609 168.742473 L 37.250015 178.688139 L 41.162421 187.787031 L 45.070907 196.03915 L 49.775203 204.824423 L 54.475578 212.331695 L 59.175954 218.521764 L 63.87633 223.386791 L 67.85146 226.487706 L 71.82659 228.714406 L 75.80172 230.117854 L 79.77685 230.780376 L 84.093042 230.725492 L 88.413153 229.945363 L 92.729345 228.494872 L 97.049457 226.409301 L 101.028507 223.955226 L 105.011478 221.007201 L 108.990528 217.584826 L 112.969578 213.723383 L 121.507875 204.126619 L 130.042252 193.134247 L 139.929114 179.260495 L 149.819897 164.532128 L 167.398282 136.337714 L 182.808772 111.518633 L 187.011276 105.689226 L 191.20986 100.694832 L 195.412365 96.782426 L 199.614869 94.175462 L 203.840895 93.073873 L 208.066921 93.630548 L 212.292947 95.912131 L 216.518973 99.887261 L 221.191907 106.124374 L 225.86092 114.031511 L 230.533854 123.24017 L 235.206788 133.334805 L 244.097908 153.394707 L 252.989027 172.388302 L 257.614918 181.24806 L 262.236889 189.245363 L 266.858859 196.344929 L 271.48083 202.542839 L 275.369715 207.055043 L 279.26252 210.908646 L 283.155325 214.056604 L 287.044209 216.436193 L 291.795548 218.157182 L 296.546887 218.419838 L 301.298226 217.067353 L 306.049565 214.017401 L 310.514726 209.622805 L 314.979887 203.840441 L 319.445048 196.807518 L 323.910209 188.633804 L 327.489394 181.302943 L 331.064659 173.242916 L 334.643844 164.414521 L 338.219109 154.790315 L 345.373559 133.503376 L 352.528009 111.208933 L 353.629598 107.723834 L 354.731187 104.148569 L 355.832777 100.412574 L 356.934366 96.410002 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 375.175274 194.498493 L 413.926911 194.498493 L 413.926911 237.001807 L 375.175274 237.001807 Z M 375.175274 194.498493 \" transform=\"matrix(0.99643,0,0,-0.99643,28.867356,244.913442)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,60.559082%,97.869873%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.0015474 0.000957823 L 17.008403 0.000957823 \" transform=\"matrix(0.99643,0,0,-0.99643,406.173417,17.141579)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-6\" x=\"426.539443\" y=\"18.056302\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-7\" x=\"425.601802\" y=\"20.063111\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-3-1\" x=\"431.695966\" y=\"21.055555\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(88.88855%,43.559265%,27.809143%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.0015474 0.00115014 L 17.008403 0.00115014 \" transform=\"matrix(0.99643,0,0,-0.99643,406.173417,29.93474)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-6\" x=\"426.539443\" y=\"30.849462\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-7\" x=\"425.601802\" y=\"32.856272\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-3-1\" x=\"431.695966\" y=\"33.849712\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(24.21875%,64.329529%,30.439758%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -0.0015474 0.00134245 L 17.008403 0.00134245 \" transform=\"matrix(0.99643,0,0,-0.99643,406.173417,42.7279)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-6\" x=\"426.539443\" y=\"43.642623\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-0-7\" x=\"425.601802\" y=\"45.649432\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106142-3-1\" x=\"431.695966\" y=\"46.642872\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot([ΩxApproxChop,ΩyApproxChop,δApproxChop],0,T,label=[L\"\\tilde\\Omega_x\",L\"\\tilde\\Omega_y\",L\"\\tilde\\delta\"])"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Verify that the Chebyshev approximation hasn't altered the fidelity/robustness"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "infidelity_approx (generic function with 1 method)"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "function schrodinger_transmon_check_approx(U, err, t)\n",
    "    @inbounds Ωx, Ωy, δ = ΩxApproxChop(t), ΩyApproxChop(t), δApproxChop(t)\n",
    "    Ω = (Ωx - im*Ωy)/2;\n",
    "    Ωconj = (Ωx + im*Ωy)/2;\n",
    "    local Herr = Hermitian(a*Ω + at*Ωconj + (Δ*err + δ)*n + (Δ/2)*η);\n",
    "    return -im*Herr*U\n",
    "end\n",
    "\n",
    "ode_transmon_check_approx = ODEProblem(schrodinger_transmon_check_approx, U0_transmon, tspan);\n",
    "\n",
    "function infidelity_approx(err)\n",
    "    ode_sol = solve(ode_transmon_check_approx, BS5(), p=err, abstol=tol, reltol=tol)\n",
    "    Ugate = last(ode_sol)[1:2,1:2]\n",
    "    return abs(1.0 - abs(tr(Ugate*Utarget[1:2,1:2]')/2)^2)\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\"?>\n",
       "<svg xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\" width=\"503.135pt\" height=\"283.361pt\" viewBox=\"0 0 503.135 283.361\" version=\"1.2\">\n",
       "<defs>\n",
       "<g>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.21875 -5.515625 C 7.21875 -6.5625 7.1875 -8.34375 6.46875 -9.71875 C 5.84375 -10.921875 4.828125 -11.34375 3.9375 -11.34375 C 3.109375 -11.34375 2.0625 -10.96875 1.40625 -9.734375 C 0.71875 -8.453125 0.65625 -6.859375 0.65625 -5.515625 C 0.65625 -4.53125 0.671875 -3.046875 1.203125 -1.734375 C 1.9375 0.03125 3.265625 0.28125 3.9375 0.28125 C 4.71875 0.28125 5.921875 -0.046875 6.625 -1.6875 C 7.140625 -2.875 7.21875 -4.265625 7.21875 -5.515625 Z M 3.9375 0 C 2.828125 0 2.1875 -0.9375 1.9375 -2.25 C 1.75 -3.265625 1.75 -4.734375 1.75 -5.703125 C 1.75 -7.015625 1.75 -8.125 1.96875 -9.171875 C 2.296875 -10.625 3.265625 -11.078125 3.9375 -11.078125 C 4.640625 -11.078125 5.546875 -10.609375 5.875 -9.203125 C 6.09375 -8.21875 6.109375 -7.078125 6.109375 -5.703125 C 6.109375 -4.578125 6.109375 -3.21875 5.90625 -2.203125 C 5.546875 -0.328125 4.53125 0 3.9375 0 Z M 3.9375 0 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.5625 -10.96875 C 4.5625 -11.328125 4.546875 -11.34375 4.3125 -11.34375 C 3.640625 -10.546875 2.625 -10.28125 1.671875 -10.25 C 1.609375 -10.25 1.53125 -10.25 1.515625 -10.21875 C 1.5 -10.1875 1.5 -10.15625 1.5 -9.78125 C 2.03125 -9.78125 2.921875 -9.890625 3.609375 -10.296875 L 3.609375 -1.25 C 3.609375 -0.65625 3.578125 -0.453125 2.09375 -0.453125 L 1.578125 -0.453125 L 1.578125 0 C 2.40625 -0.015625 3.265625 -0.03125 4.09375 -0.03125 C 4.90625 -0.03125 5.765625 -0.015625 6.59375 0 L 6.59375 -0.453125 L 6.078125 -0.453125 C 4.609375 -0.453125 4.5625 -0.640625 4.5625 -1.25 Z M 4.5625 -10.96875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-3\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.15625 -2.65625 L 6.859375 -2.65625 C 6.6875 -1.4375 6.546875 -1.234375 6.46875 -1.140625 C 6.390625 -1 5.15625 -1 4.90625 -1 L 1.609375 -1 C 2.234375 -1.671875 3.4375 -2.890625 4.890625 -4.296875 C 5.9375 -5.28125 7.15625 -6.453125 7.15625 -8.15625 C 7.15625 -10.1875 5.546875 -11.34375 3.75 -11.34375 C 1.859375 -11.34375 0.703125 -9.6875 0.703125 -8.140625 C 0.703125 -7.46875 1.203125 -7.390625 1.40625 -7.390625 C 1.578125 -7.390625 2.09375 -7.484375 2.09375 -8.09375 C 2.09375 -8.625 1.65625 -8.78125 1.40625 -8.78125 C 1.3125 -8.78125 1.203125 -8.75 1.140625 -8.71875 C 1.453125 -10.1875 2.453125 -10.90625 3.5 -10.90625 C 5 -10.90625 5.96875 -9.71875 5.96875 -8.15625 C 5.96875 -6.65625 5.09375 -5.375 4.125 -4.265625 L 0.703125 -0.390625 L 0.703125 0 L 6.75 0 Z M 7.15625 -2.65625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-4\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.796875 -5.84375 C 5.328125 -5.84375 6 -4.515625 6 -2.984375 C 6 -0.921875 4.890625 -0.140625 3.890625 -0.140625 C 2.984375 -0.140625 1.515625 -0.578125 1.046875 -1.90625 C 1.140625 -1.875 1.21875 -1.875 1.3125 -1.875 C 1.71875 -1.875 2.03125 -2.140625 2.03125 -2.59375 C 2.03125 -3.09375 1.65625 -3.3125 1.3125 -3.3125 C 1.015625 -3.3125 0.5625 -3.171875 0.5625 -2.546875 C 0.5625 -0.96875 2.109375 0.28125 3.9375 0.28125 C 5.84375 0.28125 7.296875 -1.21875 7.296875 -2.96875 C 7.296875 -4.640625 5.921875 -5.84375 4.296875 -6.03125 C 5.59375 -6.296875 6.859375 -7.46875 6.859375 -9.03125 C 6.859375 -10.375 5.5 -11.34375 3.953125 -11.34375 C 2.390625 -11.34375 1.015625 -10.390625 1.015625 -9.015625 C 1.015625 -8.421875 1.453125 -8.3125 1.6875 -8.3125 C 2.046875 -8.3125 2.359375 -8.53125 2.359375 -8.984375 C 2.359375 -9.421875 2.046875 -9.65625 1.6875 -9.65625 C 1.609375 -9.65625 1.53125 -9.65625 1.453125 -9.609375 C 1.953125 -10.75 3.3125 -10.953125 3.921875 -10.953125 C 4.515625 -10.953125 5.65625 -10.65625 5.65625 -9.015625 C 5.65625 -8.53125 5.578125 -7.671875 5 -6.921875 C 4.484375 -6.25 3.890625 -6.21875 3.328125 -6.171875 C 3.25 -6.171875 2.84375 -6.125 2.78125 -6.125 C 2.65625 -6.109375 2.59375 -6.09375 2.59375 -5.96875 C 2.59375 -5.859375 2.609375 -5.84375 2.953125 -5.84375 Z M 3.796875 -5.84375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-5\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.765625 -11.109375 C 5.765625 -11.46875 5.75 -11.484375 5.4375 -11.484375 L 0.34375 -3.359375 L 0.34375 -2.921875 L 4.78125 -2.921875 L 4.78125 -1.234375 C 4.78125 -0.625 4.734375 -0.453125 3.53125 -0.453125 L 3.21875 -0.453125 L 3.21875 0 C 3.765625 -0.03125 4.6875 -0.03125 5.265625 -0.03125 C 5.859375 -0.03125 6.78125 -0.03125 7.328125 0 L 7.328125 -0.453125 L 7 -0.453125 C 5.796875 -0.453125 5.765625 -0.625 5.765625 -1.234375 L 5.765625 -2.921875 L 7.515625 -2.921875 L 7.515625 -3.359375 L 5.765625 -3.359375 Z M 4.828125 -9.984375 L 4.828125 -3.359375 L 0.6875 -3.359375 Z M 4.828125 -9.984375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-0-6\">\n",
       "<path style=\"stroke:none;\" d=\"M 1.953125 -10.046875 C 2.125 -9.984375 2.828125 -9.75 3.546875 -9.75 C 5.15625 -9.75 6.03125 -10.609375 6.53125 -11.109375 C 6.53125 -11.25 6.53125 -11.328125 6.421875 -11.328125 C 6.40625 -11.328125 6.375 -11.328125 6.234375 -11.265625 C 5.625 -11 4.921875 -10.796875 4.0625 -10.796875 C 3.546875 -10.796875 2.78125 -10.875 1.9375 -11.25 C 1.75 -11.328125 1.71875 -11.328125 1.703125 -11.328125 C 1.609375 -11.328125 1.59375 -11.3125 1.59375 -10.96875 L 1.59375 -6 C 1.59375 -5.6875 1.59375 -5.59375 1.765625 -5.59375 C 1.859375 -5.59375 1.890625 -5.625 1.96875 -5.75 C 2.53125 -6.53125 3.28125 -6.859375 4.140625 -6.859375 C 4.734375 -6.859375 6.03125 -6.46875 6.03125 -3.53125 C 6.03125 -2.984375 6.03125 -1.984375 5.515625 -1.203125 C 5.078125 -0.5 4.40625 -0.140625 3.671875 -0.140625 C 2.546875 -0.140625 1.390625 -0.921875 1.078125 -2.25 C 1.15625 -2.234375 1.28125 -2.203125 1.359375 -2.203125 C 1.578125 -2.203125 2.015625 -2.3125 2.015625 -2.84375 C 2.015625 -3.3125 1.6875 -3.5 1.359375 -3.5 C 0.96875 -3.5 0.703125 -3.265625 0.703125 -2.78125 C 0.703125 -1.28125 1.890625 0.28125 3.703125 0.28125 C 5.484375 0.28125 7.15625 -1.25 7.15625 -3.46875 C 7.15625 -5.53125 5.828125 -7.125 4.15625 -7.125 C 3.28125 -7.125 2.546875 -6.796875 1.953125 -6.1875 Z M 1.953125 -10.046875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-1-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-1-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 3.15625 -0.828125 C 3.15625 -1.328125 2.75 -1.671875 2.328125 -1.671875 C 1.84375 -1.671875 1.5 -1.25 1.5 -0.84375 C 1.5 -0.34375 1.90625 0 2.3125 0 C 2.8125 0 3.15625 -0.40625 3.15625 -0.828125 Z M 3.15625 -0.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-2-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-2-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 7.859375 -2.734375 C 8.0625 -2.734375 8.28125 -2.734375 8.28125 -2.984375 C 8.28125 -3.21875 8.0625 -3.21875 7.859375 -3.21875 L 1.40625 -3.21875 C 1.203125 -3.21875 0.984375 -3.21875 0.984375 -2.984375 C 0.984375 -2.734375 1.203125 -2.734375 1.40625 -2.734375 Z M 7.859375 -2.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-3-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-3-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 4.296875 -7.765625 C 4.296875 -7.984375 4.296875 -8.046875 4.140625 -8.046875 C 4.046875 -8.046875 4 -8.046875 3.90625 -7.90625 L 0.328125 -2.34375 L 0.328125 -1.984375 L 3.453125 -1.984375 L 3.453125 -0.90625 C 3.453125 -0.46875 3.4375 -0.34375 2.5625 -0.34375 L 2.328125 -0.34375 L 2.328125 0 C 2.59375 -0.03125 3.546875 -0.03125 3.875 -0.03125 C 4.203125 -0.03125 5.15625 -0.03125 5.4375 0 L 5.4375 -0.34375 L 5.203125 -0.34375 C 4.34375 -0.34375 4.296875 -0.46875 4.296875 -0.90625 L 4.296875 -1.984375 L 5.515625 -1.984375 L 5.515625 -2.34375 L 4.296875 -2.34375 Z M 3.515625 -6.828125 L 3.515625 -2.34375 L 0.625 -2.34375 Z M 3.515625 -6.828125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-3-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 2.1875 -4.28125 C 1.984375 -4.265625 1.9375 -4.25 1.9375 -4.15625 C 1.9375 -4.03125 2 -4.03125 2.21875 -4.03125 L 2.765625 -4.03125 C 3.78125 -4.03125 4.234375 -3.1875 4.234375 -2.046875 C 4.234375 -0.484375 3.421875 -0.078125 2.84375 -0.078125 C 2.265625 -0.078125 1.28125 -0.34375 0.9375 -1.125 C 1.328125 -1.078125 1.671875 -1.28125 1.671875 -1.71875 C 1.671875 -2.0625 1.421875 -2.296875 1.078125 -2.296875 C 0.796875 -2.296875 0.484375 -2.140625 0.484375 -1.6875 C 0.484375 -0.625 1.546875 0.25 2.875 0.25 C 4.296875 0.25 5.34375 -0.828125 5.34375 -2.03125 C 5.34375 -3.140625 4.453125 -4 3.3125 -4.203125 C 4.34375 -4.5 5.015625 -5.359375 5.015625 -6.296875 C 5.015625 -7.234375 4.046875 -7.921875 2.890625 -7.921875 C 1.6875 -7.921875 0.8125 -7.203125 0.8125 -6.328125 C 0.8125 -5.859375 1.1875 -5.765625 1.359375 -5.765625 C 1.609375 -5.765625 1.890625 -5.9375 1.890625 -6.296875 C 1.890625 -6.671875 1.609375 -6.84375 1.34375 -6.84375 C 1.28125 -6.84375 1.25 -6.84375 1.21875 -6.828125 C 1.671875 -7.640625 2.796875 -7.640625 2.84375 -7.640625 C 3.25 -7.640625 4.015625 -7.46875 4.015625 -6.296875 C 4.015625 -6.0625 3.984375 -5.40625 3.640625 -4.890625 C 3.28125 -4.359375 2.875 -4.328125 2.546875 -4.3125 Z M 2.1875 -4.28125 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-4-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-4-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 6 -4.671875 C 6.3125 -4.671875 6.65625 -4.671875 6.65625 -5.015625 C 6.65625 -5.28125 6.453125 -5.28125 6.078125 -5.28125 L 2.734375 -5.28125 C 3.25 -7.15625 4.46875 -8.28125 6.3125 -8.28125 L 6.90625 -8.28125 C 7.25 -8.28125 7.5625 -8.28125 7.5625 -8.609375 C 7.5625 -8.875 7.34375 -8.875 6.96875 -8.875 L 6.265625 -8.875 C 3.734375 -8.875 0.953125 -6.859375 0.953125 -3.625 C 0.953125 -1.34375 2.5 0.203125 4.53125 0.203125 C 5.859375 0.203125 7.15625 -0.625 7.15625 -0.828125 C 7.15625 -0.953125 7.09375 -1.078125 6.96875 -1.078125 C 6.90625 -1.078125 6.859375 -1.046875 6.765625 -0.96875 C 5.984375 -0.453125 5.21875 -0.203125 4.59375 -0.203125 C 3.5 -0.203125 2.34375 -0.921875 2.34375 -2.921875 C 2.34375 -3.3125 2.390625 -3.859375 2.578125 -4.671875 Z M 6 -4.671875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-5-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-5-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 6.171875 -9.96875 C 6.0625 -10.15625 6.046875 -10.21875 5.84375 -10.21875 C 5.625 -10.21875 5.59375 -10.15625 5.5 -9.96875 L 0.71875 -0.28125 C 0.6875 -0.25 0.65625 -0.15625 0.65625 -0.09375 C 0.65625 -0.015625 0.671875 0 0.953125 0 L 10.703125 0 C 10.984375 0 11 -0.015625 11 -0.09375 C 11 -0.15625 10.984375 -0.25 10.953125 -0.28125 Z M 5.390625 -8.90625 L 9.296875 -0.984375 L 1.5 -0.984375 Z M 5.390625 -8.90625 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-6-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-6-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 5.484375 -13.171875 C 5.484375 -13.609375 5.46875 -13.625 5.171875 -13.625 C 4.375 -12.65625 3.15625 -12.34375 2 -12.296875 C 1.9375 -12.296875 1.828125 -12.296875 1.8125 -12.265625 C 1.796875 -12.21875 1.796875 -12.1875 1.796875 -11.75 C 2.4375 -11.75 3.5 -11.875 4.328125 -12.359375 L 4.328125 -1.5 C 4.328125 -0.78125 4.28125 -0.53125 2.515625 -0.53125 L 1.890625 -0.53125 L 1.890625 0 C 2.890625 -0.015625 3.921875 -0.046875 4.90625 -0.046875 C 5.890625 -0.046875 6.921875 -0.015625 7.90625 0 L 7.90625 -0.53125 L 7.296875 -0.53125 C 5.515625 -0.53125 5.484375 -0.765625 5.484375 -1.5 Z M 5.484375 -13.171875 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-7-0\">\n",
       "<path style=\"stroke:none;\" d=\"\"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-7-1\">\n",
       "<path style=\"stroke:none;\" d=\"M 13.578125 -4.734375 C 13.9375 -4.734375 14.296875 -4.734375 14.296875 -5.15625 C 14.296875 -5.5625 13.9375 -5.5625 13.578125 -5.5625 L 2.4375 -5.5625 C 2.078125 -5.5625 1.703125 -5.5625 1.703125 -5.15625 C 1.703125 -4.734375 2.078125 -4.734375 2.4375 -4.734375 Z M 13.578125 -4.734375 \"/>\n",
       "</symbol>\n",
       "<symbol overflow=\"visible\" id=\"glyph-1631573049106147-7-2\">\n",
       "<path style=\"stroke:none;\" d=\"M 17.109375 -13.296875 C 17.109375 -14.234375 15.515625 -14.09375 14.875 -14.09375 L 7.109375 -14.09375 C 6.078125 -14.09375 4.25 -13.5 3.921875 -12.390625 C 3.953125 -12.265625 4 -12.234375 4.125 -12.234375 C 4.578125 -12.234375 5.1875 -12.609375 5.484375 -12.921875 C 6.125 -12.921875 6.734375 -12.96875 7.375 -12.96875 L 8.65625 -12.96875 C 8.65625 -12.96875 8.578125 -12.59375 8.578125 -12.578125 C 7.765625 -8.796875 6.546875 -5.609375 5.640625 -3.59375 C 5.515625 -3.3125 4.40625 -0.734375 4.125 -0.5 C 3.21875 -0.5 2.53125 -0.984375 2.15625 -1.796875 C 2.109375 -1.921875 2.109375 -2 1.953125 -2 C 1.484375 -2 0.34375 -1.34375 0.34375 -0.984375 C 0.34375 -0.953125 0.375 -0.90625 0.390625 -0.859375 C 0.765625 0.109375 1.6875 0.65625 2.703125 0.65625 C 3.75 0.65625 4.96875 -0.109375 5.625 -0.859375 C 6.3125 -1.65625 7.671875 -5.03125 8.203125 -6.265625 L 12.1875 -6.265625 C 12.15625 -6.25 12.140625 -6.21875 12.140625 -6.203125 C 12.140625 -6.125 12.265625 -6.0625 12.34375 -6.0625 C 12.796875 -6.0625 13.96875 -6.640625 13.96875 -7.28125 C 13.96875 -7.421875 13.828125 -7.40625 13.578125 -7.40625 L 8.640625 -7.40625 C 9.171875 -9.25 9.875 -11.0625 10.25 -12.96875 L 12.96875 -12.96875 C 13.484375 -12.96875 14.921875 -13.0625 15.296875 -12.609375 C 15.328125 -12.484375 15.265625 -12.28125 15.328125 -12.1875 C 15.375 -12.140625 15.4375 -12.125 15.5 -12.125 C 16 -12.125 17.109375 -12.734375 17.109375 -13.296875 Z M 17.109375 -13.296875 \"/>\n",
       "</symbol>\n",
       "</g>\n",
       "<clipPath id=\"clip-1631573049106147-1\">\n",
       "  <path d=\"M 0.132812 0 L 502.136719 0 L 502.136719 282.722656 L 0.132812 282.722656 Z M 0.132812 0 \"/>\n",
       "</clipPath>\n",
       "<clipPath id=\"clip-1631573049106147-2\">\n",
       "  <path d=\"M 42.605469 4.785156 L 409.109375 4.785156 L 409.109375 241.753906 L 42.605469 241.753906 Z M 42.605469 4.785156 \"/>\n",
       "</clipPath>\n",
       "</defs>\n",
       "<g id=\"surface1\">\n",
       "<g clip-path=\"url(#clip-1631573049106147-1)\" clip-rule=\"nonzero\">\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.132812 282.722656 L 502.136719 282.722656 L 502.136719 0 L 0.132812 0 Z M 0.132812 282.722656 \"/>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 0.132812 282.726562 L 0.132812 0 L 502.144531 0 L 502.144531 282.726562 Z M 0.132812 282.726562 \"/>\n",
       "</g>\n",
       "<path style=\" stroke:none;fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;\" d=\"M 42.605469 241.753906 L 409.109375 241.753906 L 409.109375 4.785156 L 42.605469 4.785156 Z M 42.605469 241.753906 \"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -693.06886 -409.166079 L -693.06886 -171.662947 M -588.763861 -409.166079 L -588.763861 -171.662947 M -527.732008 -409.166079 L -527.732008 -171.662947 M -484.431457 -409.166079 L -484.431457 -171.662947 M -450.848082 -409.166079 L -450.848082 -171.662947 M -423.411349 -409.166079 L -423.411349 -171.662947 M -400.22637 -409.166079 L -400.22637 -171.662947 M -380.114713 -409.166079 L -380.114713 -171.662947 M -362.391241 -409.166079 L -362.391241 -171.662947 M -346.535253 -409.166079 L -346.535253 -171.662947 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.49814;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:0.1;stroke-miterlimit:10;\" d=\"M -703.467256 -301.736863 L -336.136856 -301.736863 M -703.467256 -226.301509 L -336.136856 -226.301509 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -693.06886 -409.166079 L -693.06886 -404.91824 M -588.763861 -409.166079 L -588.763861 -404.91824 M -527.732008 -409.166079 L -527.732008 -404.91824 M -484.431457 -409.166079 L -484.431457 -404.91824 M -450.848082 -409.166079 L -450.848082 -404.91824 M -423.411349 -409.166079 L -423.411349 -404.91824 M -400.22637 -409.166079 L -400.22637 -404.91824 M -380.114713 -409.166079 L -380.114713 -404.91824 M -362.391241 -409.166079 L -362.391241 -404.91824 M -346.535253 -409.166079 L -346.535253 -404.91824 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.19925;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -703.467256 -301.736863 L -699.227247 -301.736863 M -703.467256 -226.301509 L -699.227247 -226.301509 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -703.467256 -409.166079 L -336.136856 -409.166079 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -703.467256 -409.166079 L -703.467256 -171.662947 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"38.83822\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"46.715456\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"51.38792\" y=\"256.33295\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-2\" x=\"59.265157\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"142.907536\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"150.784773\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"155.456238\" y=\"256.33295\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-3\" x=\"163.333475\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"203.799221\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"211.677455\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"216.34892\" y=\"256.33295\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-4\" x=\"224.226158\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"247.002794\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"254.88003\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"259.551495\" y=\"256.33295\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-5\" x=\"267.428733\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"280.508237\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"288.386471\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"293.057936\" y=\"256.33295\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-6\" x=\"300.935173\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"388.526647\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-1-1\" x=\"396.403883\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-2\" x=\"401.076346\" y=\"256.33295\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-2\" x=\"7.731369\" y=\"141.521858\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"15.608606\" y=\"141.521858\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-2-1\" x=\"23.486839\" y=\"135.288914\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-3-1\" x=\"32.764916\" y=\"135.288914\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-2\" x=\"7.731369\" y=\"66.258582\"/>\n",
       "  <use xlink:href=\"#glyph-1631573049106147-0-1\" x=\"15.608606\" y=\"66.258582\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-2-1\" x=\"23.486839\" y=\"60.025638\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-3-2\" x=\"32.764916\" y=\"60.025638\"/>\n",
       "</g>\n",
       "<g clip-path=\"url(#clip-1631573049106147-2)\" clip-rule=\"nonzero\">\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -693.06886 -400.686062 L -691.377554 -400.920965 L -689.682334 -401.140208 L -674.037758 -402.440008 L -658.393183 -401.880155 L -648.993127 -400.341536 L -639.59307 -397.785003 L -631.645501 -394.817388 L -623.694016 -391.156808 L -606.428607 -381.181238 L -590.502147 -370.254309 L -573.42466 -357.510792 L -553.645783 -342.159846 L -536.071083 -328.359264 L -520.657497 -316.253902 L -503.861894 -303.083644 L -486.976245 -289.858575 L -468.262264 -275.24366 L -450.480066 -261.31388 L -431.993158 -246.761607 L -416.430799 -234.456577 L -397.438848 -219.332704 L -379.554859 -205.034909 L -350.939694 -181.955637 L -346.535253 -178.385103 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -693.06886 -398.434903 L -691.377554 -398.654146 L -689.682334 -398.865559 L -674.037758 -400.134038 L -658.393183 -399.703382 L -648.993127 -398.337026 L -639.59307 -396.015396 L -631.645501 -393.282685 L -623.694016 -389.872669 L -606.428607 -380.425632 L -590.502147 -369.890208 L -573.42466 -357.448151 L -553.645783 -342.300789 L -536.071083 -328.598082 L -520.657497 -316.535786 L -503.861894 -303.381188 L -486.976245 -290.160034 L -468.262264 -275.525544 L -450.480066 -261.572274 L -431.993158 -246.992595 L -416.430799 -234.664075 L -397.438848 -219.512797 L -379.554859 -205.191511 L -350.939694 -182.077004 L -346.535253 -178.502555 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-4-1\" x=\"215.696392\" y=\"272.033544\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-5-1\" x=\"223.847012\" y=\"275.126569\"/>\n",
       "</g>\n",
       "<path style=\"fill-rule:nonzero;fill:rgb(100%,100%,100%);fill-opacity:1;stroke-width:0.99628;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(0%,0%,0%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M -328.291078 -215.343259 L -247.695676 -215.343259 L -247.695676 -172.16016 L -328.291078 -172.16016 Z M -328.291078 -215.343259 \" transform=\"matrix(0.99775,0,0,-0.99775,744.489923,-166.491549)\"/>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(12.159729%,46.669006%,70.588684%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00136657 0.000598096 L 17.008382 0.000598096 \" transform=\"matrix(0.99775,0,0,-0.99775,420.916605,17.043566)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-6-1\" x=\"440.868612\" y=\"23.342361\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-7-1\" x=\"454.904959\" y=\"23.342361\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-7-2\" x=\"475.516865\" y=\"23.342361\"/>\n",
       "</g>\n",
       "<path style=\"fill:none;stroke-width:1.99255;stroke-linecap:butt;stroke-linejoin:miter;stroke:rgb(100%,49.798584%,5.488586%);stroke-opacity:1;stroke-miterlimit:10;\" d=\"M 0.00136657 0.00081333 L 17.008382 0.00081333 \" transform=\"matrix(0.99775,0,0,-0.99775,420.916605,36.598468)\"/>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-6-1\" x=\"440.868612\" y=\"42.897264\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-7-1\" x=\"454.904959\" y=\"42.897264\"/>\n",
       "</g>\n",
       "<g style=\"fill:rgb(0%,0%,0%);fill-opacity:1;\">\n",
       "  <use xlink:href=\"#glyph-1631573049106147-7-2\" x=\"475.516865\" y=\"42.897264\"/>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n",
       "\n"
      ]
     },
     "execution_count": 30,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Plots.plot([infidelity,infidelity_approx], 1e-2, 1e-1, label=L\"1-\\mathcal F\", xlabel=L\"\\epsilon_\\Delta\", xaxis=:log10, yaxis=:log10, xticks=(1e-2:1e-2:1e-1, [L\"0.01\",L\"0.02\",L\"0.03\",L\"0.04\",L\"0.05\",L\"\",L\"\",L\"\",L\"\",L\"0.1\"]), xformatter=LaTeXStrings.latexstring, yticks=([1e-4,1e-3,1e-2,1e-1], [L\"10^{-4}\",L\"10^{-3}\",L\"10^{-2}\",L\"10^{-1}\"]), yformatter=LaTeXStrings.latexstring, xtickfont=font(fonstsize-6), ytickfont=font(fonstsize-6), guidefont=font(fonstsize-2), legendfont=font(fonstsize-2), lw=2, palette = :tab10  )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "metadata": {},
   "outputs": [],
   "source": [
    "savefig(\"transmon-fidelity-chopped.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Print out full array of the the opimized and initial DNN parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Float32[-0.97915673, -0.36460218, -0.79033154, 0.8239472, 1.0524946, -0.67725754, -0.66329354, 0.28241038, -1.092163, -0.5660408, -0.26786017, -0.21756597, 0.121958114, 0.22800055, 0.8166376, 0.5764276, -0.19596633, -0.53310657, -0.12392185, -0.59142804, 0.45606706, 0.42802846, -0.041787006, -0.07146492, -0.08107781, -0.08068257, -0.11327824, 0.37855577, 0.0017870372, -0.1132204, -0.91454566, 0.66256756, -0.102426864, -0.055578172, 0.13265869, -1.0578063, -0.029647138, 0.0978467, -0.4962986, -0.16951257, 0.49278498, 0.24277303, -0.032765258, -0.5254691, 0.7005557, 0.67708355, -0.29841214, 0.08978837, -0.2520453, -0.16673256, -0.37952036, -0.30156913, -0.467737, -0.8299329, -1.1357589, 0.26708332, -0.89152116, 0.35940096, -0.5879611, -0.5834776, -0.40460023, 0.05868539, -0.28975445, -0.24679054, -0.08214806, -0.25520575, 0.13660981, -0.066546366, -0.22133252, -0.067704536, 0.26551285, 0.05319037, 0.28709376, -0.19153234, 0.27366552, 0.18434778, 0.20606251, 0.10280727, 0.052064214, 0.094994724, 0.22856165, -0.14379366, -0.22872697, -0.014456553, 0.07187138, 0.0371128, 0.112539314, 0.10064531, 0.19689538, -0.0020610252, -0.12096475, 0.29144257, 0.15249452, 0.20276028, -0.20563132, 0.22866394, 0.33314592, 0.014638558, -0.15194164, -0.15112148, -0.1371953, 0.19742595, 0.2074348, 0.12895171, -0.027359193, -0.072949775, -0.08784431, -0.18322742, -0.3177911, 0.006933871, 0.12753946, -0.27811447, 0.105970666, 0.22148848, -0.041827146, 0.26644167, -0.15806358, 0.11336034, 0.27689958, -0.1118521, -0.17552564, 0.09914064, -0.16627455, -0.12885636, 0.21972306, -0.29217932, 0.19629166, 0.23329826, 0.2243951, 0.3027664, 0.15853857, -0.13471578, 0.24031909, -0.18972377, 0.26451075, 0.16383076, 0.25583336, -0.09726402, -0.08518301, 0.17385255, 0.021266684, 0.18563414, 0.3183929, -0.029747345, -0.12200181, -0.2298638, -0.26648998, -0.29805568, -0.09613084, 0.27698976, 0.2756614, 0.14168392, 0.01582085, -0.03530326, -0.120306656, -0.2157708, 0.0038134488, 0.20127779, 0.22219287, -0.06610236, 0.03660942, -0.3773173, -0.34013385, -0.37259, 0.33157942, 0.44116318, -0.07562609, -0.407768, -0.64364827, -0.113687895, -0.15206008, -0.2782017, -0.39741513, 0.07464066, -0.5667945, -0.05574257, -0.124508895, 0.20670338, 0.54690796, -0.3425474, 0.116081364, 0.09728687, 0.051595263, -0.34088168, 0.29014283, -0.2517255, -0.0043435935, -0.031307243, -0.29086924, -0.18589893, -0.014723242, 0.17179275, 0.18967183, 0.072458066, 0.09500447, 0.24460962, 0.07566676, -0.20711325, 0.24290688, 0.38391685, 0.04953463, -0.17696652, -0.1158114, 0.2130523, -0.1117546, 0.050366044, 0.010552503, -0.19602668, -0.11717528, 0.092060365, 0.085322276, 0.22916351, -0.08354085, -0.108310565, -0.16083163, 0.10498731, -0.28791794, -0.02798897, -0.020289328, -0.058983862, -0.23298799, 0.041829295, -0.09454775, -0.15196694, 0.2730523, 0.14747941, 0.1626726, 0.35111418, -0.26732737, -0.3559555, 0.34658343, 0.013549286, 0.9701247, 0.30978838, 0.066605456, -0.01653312, 0.03885224, -0.054184332, 0.36531875, 0.33648115, 0.24666929, -0.3946655, -0.13577472, 0.15764454, -0.16439329, -0.14143486, 0.040593967, -0.06433543, -0.39265049, -0.26178673, -0.11288978, 0.18325411, 0.19994065, 0.22746679, -0.09415721, -0.06206036, -0.1740263, 0.11151227, -0.16148968, 0.05728211, 0.18614687, -0.29546675, 0.23716964, 0.120513774, 0.5170878, 0.32679707, 0.19276826, -0.18502241, 0.029411497, 0.35736033, 0.34986594, -0.15522198, -0.24439785, 0.11506417, -0.100682884, -0.111894675, 0.08459633, 0.038861204, -0.11777096, -0.2395815, 0.023279522, -0.2138489, 0.086973436, -0.040084105, -0.120975, -0.031095216, 0.1994917, -0.18582256, -0.016934041, 0.06167423, -0.011903755, 0.12167064, 0.12861194, 0.06930953, 0.064329684, 0.028515978, 0.49666184, -0.16671513, 0.30986726, -0.21199149, 0.28616813, 0.15833484, 0.17302237, 0.3850532, 0.24217655, -0.39851993, -0.21637432, -0.03300654, 0.2313842, 0.12157619, -0.1873225, 0.076320566, -0.20190842, 0.28585488, -0.13928223, 0.10992527, 0.21255097, -0.011230036, -0.2876153, 0.023755357, -0.08324565, 0.21264397, -0.21441622, 0.6369597, -0.08446332, -0.19179547, 0.30732703, 0.5107761, 0.76429677, 0.15230852, 0.2105915, 0.35028538, 0.23167244, 0.46064645, 0.46083942, -0.03785677, 0.40570155, -0.46410224, -0.14052498, 0.025544254, 0.07342538, 0.02136824, -0.1715227, 0.16683973, -0.36938873, 0.09916577, -0.07355075, -0.16694015, 0.089100406, 0.4079818, -0.058908135, -0.32014623, 0.062162366, 0.14376794, 0.13683389, 0.51038843, 0.14702863, 0.08519571, 0.20301804, 0.20391439, 0.40388545, 0.104693025, 0.3135343, 0.21058202, 0.3378849, 0.44988215, 0.31963834, 0.2198691, 0.11124008, -0.34457776, -0.12947519, -0.09762021, -0.36278617, 0.049345423, 0.21236698, 0.22723275, -0.2213627, 0.16662407, -0.40966895, -0.096380875, -0.12750116, -0.0314294, -0.03553183, 0.2857673, -0.051864017, -0.27960476, -0.27598697, -0.35999146, 0.0713395, 0.15387234, 0.11801456, 0.04623001, -0.43850142, -0.27925983, -0.0964963, 0.05625121, -0.23156758, -0.0425101, -0.46821246, -0.33363804, -0.17580044, -0.08236892, 0.029429534, 0.2086173, 0.28688663, -0.036934115, -0.09854978, 0.0324378, 0.07978177, -0.15643422, 0.36584944, -0.1230579, 0.06352534, -0.018393124, -0.010463137, -0.26092377, 0.18980478, 0.31192592, 0.1552029, 0.41379863, 0.19938183, 0.18318644, 0.23600452, -0.14573729, 0.6263204, 0.072510526, 0.19031863, 0.0535974, 0.061966263, 0.4315893, -0.026414374, 0.15611637, 0.3118887, 0.10011269, 0.05911476, 0.25473315, 0.12305554, -0.048128106, -0.17990234, -0.036569204, -0.00025839527, -0.17738187, -0.28317666, 0.27193728, 0.051972613, -0.1085946, 0.10901649, 0.16076086, -0.0972404, 0.10307038, 0.011190501, 0.11540579, 0.27601683, -0.0055477154, -0.25511608, 0.030982316, -0.24083918, -0.17839175, 0.17883207, 0.14373064, -0.029059727, 0.16278444, 0.24537379, -0.1694325, 0.26627252, -0.17622443, -0.10621436, -0.2184632, 0.266978, -0.26671296, 0.16398504, -0.1786783, -0.014884497, 0.18550466, 0.22228141, -0.16704535, 0.0073255403, -0.29745704, 0.06532379, -0.1941867, 0.17743072, -0.26335657, 0.20673014, 0.2500578, -0.06559443, 0.18121183, -0.2756814, -0.19446722, -0.22935124, -0.12968175, 0.27133295, 0.21487059, 0.09315734, 0.044301048, -0.23329878, 0.09918444, -0.06004891, 0.11811787, 0.0016910697, 0.079977244, -0.23799968, -0.26416782, -0.030359894, 0.2905148, -0.27218437, -0.17179562, -0.15182231, -0.09231353, 0.077131815, -0.040263757, 0.23335129, -0.043954488, 0.102879494, -0.20634072, 0.10938647, 0.14658324, 0.14974774, -0.21631576, -0.3064885, -0.29435533, -0.4918428, -0.11892419, -0.36611035, 0.07552188, -0.19567272, -0.14170566, -0.27696282, 0.14864907, -0.29656738, 0.038729925, -0.17367564, -0.091627784, 0.01282934, 0.08372112, 0.21034014, -0.16369037, -0.20866063, -0.23387653, 0.16762635, -0.2929557, 0.23946744, 0.1934912, -0.2365066, -0.23684692, 0.26030195, -0.0043693706, -0.22311535, -0.28412738, 0.34543693, 0.14239542, 0.13869144, 0.0965722, -0.80167705, 0.08129873, -0.38498908, -0.35011077, -0.37945345, -0.25259954, -0.043280583, 0.15874931, 0.038241345, -0.05209535, 0.20013782, -0.3088601, 0.14887589, -0.2738174, 0.2410999, -0.25005054, 0.3065434, 0.122008644, -0.05619563, 0.21651497, -0.3141095, -0.22634284, 0.2637919, 0.12568168, 0.14396109, -0.10959071, 0.09029777, 0.06517529, 0.061577532, 0.070103146, 0.07688335, 0.09789772, 0.19688797, -0.2358633, 0.2924302, 0.028734758, 0.2485722, 0.1540734, 0.20959193, -0.16630426, -0.0803371, 0.18111812, 0.12339468, -0.13009074, -0.034030847, -0.19644763, -0.08627597, -0.16317837, -0.23250273, 0.0026418788, -0.19286992, 0.26664385, 0.2856976, -0.30276376, 0.07943427, 0.08721322, -0.20262614, -0.21889459, -0.26411414, -0.08366007, 0.023076864, 0.12989917, 0.1713192, -0.29654488, -0.14616846, -0.26402158, -0.0901871, 0.020564947, -0.14938548, 0.004801693, 0.13655756, -0.12158028, 0.08815646, 0.048636165, -0.15994869, -0.28598303, 0.13211244, 0.088030905, -0.06376831, -0.26396683, 0.2273755, -0.05035845, 0.31485108, 0.054664478, 0.289718, 0.14710289, -0.10573856, -0.1312163, -0.20370609, 0.2348091, -0.14483692, 0.2632718, -0.13732706, 0.019651776, 0.10810832, -0.10245054, 0.83824515, -0.11778027, 0.22792369, -0.2673041, 0.29011267, 0.42573577, 0.22573382, -0.051524453, 0.12411504, -0.23685548, -0.07734572, 0.3282728, -0.053076543, 0.10424494, -0.23225804, -0.23980443, 0.13523403, -0.12023046, -0.096260004, 0.18665771, 0.11060274, 0.40824035, 0.1605139, 0.11549595, 0.123277105, 0.017672976, -0.002952892, 0.22162294, 0.24333082, -0.10035746, 0.02879924, 0.031039527, 0.80118763, 0.38927308, 0.3805847, -0.09007524, 0.20814915, 0.2077579, -0.010304475, -0.12755369, 0.17777434, -0.19673046, -0.4578966, -0.10826468, 0.24338816, 0.110616215, -0.02454771, 0.15689667, -0.1804349, 0.25458246, -0.06980025, -0.17266546, 0.2125774, -0.045030486, -0.09537464, -0.00465043, 0.213867, 0.22740981, 0.07817336, -0.28473797, 0.050876845, 0.05862928, 0.023687182, 0.18413676, -0.38094035, -0.09938391, -0.32762265, -0.28194436, -0.076774545, 0.06352693, -0.27173775, -0.12358944, -0.4224628, 0.3554091, -0.14690846, -0.3238441, -0.061167598, 0.2809163, 0.19677259, -0.17456022, -0.21931247, -0.28921857, -0.089175545, -0.2896383, 0.11092034, 0.07562475, 0.2500027, 0.22788909, -0.019206477, -0.3536831, -0.21032676, -0.48649547, -0.09633581, 0.40673348, 0.18839054, -0.18000084, -0.78731984, 0.1898177, -0.010907211, -0.033367757, -0.057814058, -0.080106325, -0.6386681, -0.37551507, -0.3750471, 0.2967575, 0.046227545, -0.27048066, 0.076367155, -0.18299109, -0.13517664, -0.30267012, 0.2502043, -0.03840506, 0.053674124, 0.2663269, 0.15101054, -0.41405055, 0.116312936, 0.29194263, 0.2283789, -0.22306964, -0.13000473, -0.006672308, 0.13066523, -0.39705318, 0.042233486, 0.15026042, 0.5691735, -0.17513345, 0.28221738, 0.32174003, -0.16353215, 0.47214088, -0.028757358, -0.11171496, 0.35533684, -0.26671004, -0.43967575, -0.018123465, 0.08156632, 0.11107325, -0.14768805, -0.27290905, 0.1945387, -0.26235822, -0.23902111, -0.06664696, 0.20458364, -0.006359542, -0.11271216, 0.14662014, 0.15675165, 0.21655975, -0.21214312, 0.11935694, -0.18972948, 0.21787302, 0.093638934, 0.094904676, -0.65803003, 0.2012753, -0.36854348, 0.065839365, -0.08308193, 0.15283367, -0.06836088, 0.18745622, -0.29206496, 0.12649095, 0.13826685, -0.018093947, -0.10716863, -0.05556255, 0.062457778, -0.24626397, -0.18166424, 0.081512384, 0.19787067, -0.15630236, -0.2908365, 0.10465926, -0.08676079, -0.3083576, 0.0021397737, -0.15692289, -0.030489579, -0.31704056, -0.1866763, -0.06149384, -0.16862096, -0.036442943, -0.21266091, -0.1373332, -0.07609056, -0.05338477, -0.015994826, 0.12194023, -0.3863001, -0.29604703, -0.36497822, 0.09771558, 0.11206143, -0.24414812, 0.3138052, 0.28577742, -0.10422006, 0.0073908614, 0.22774498, -0.32923776, -0.07635989, -0.26404852, -0.27262253, -0.11503191, 0.061880603, -0.014859085, -0.2212858, 0.010088148, -0.016882207, -0.024481948, -0.08465994, 0.078009106, 0.14873976, 0.007481066, -0.3464186, -0.32250097, 0.03586592, 0.17341867, -0.092627466, -0.037522092, -0.1453418, -0.0932284, 0.04617767, -0.10751384, 0.3102291, -0.27021393, 0.31234962, 0.111209214, 0.21623124, 0.09181689, 0.30928156, 0.20580484, -0.0034737743, -0.004609727, -0.17140482, -0.04004232, 0.17712587, 0.13657159, 0.24971144, 0.024304293, -0.070291035, 0.34267184, 0.17194189, -0.30995402, 0.016209725, 0.39690956, 0.46381453, 0.32480988, 0.48409382, 0.1366264, 0.15951318, 0.14642689, 0.14338169, 0.013839993, 0.25548756, -0.028124116, -0.10341065, 0.1865411, 0.16120815, 0.06542617, -0.19763948, 0.0055874866, -0.020650802, -0.06391539, -0.08102913, -0.013488238, 0.2769135, 0.19918647, -0.18334906, 0.2360704, 0.067811325, -0.26794067, -0.039317954, -0.14640506, 0.124474786, -0.28625804, -0.28894183, -0.1070957, 0.09808389, -0.2200294, -0.2564601, 0.07084596, -0.22026686, 0.02165714, -0.052229244, -0.08986744, -0.23157085, -0.19420725, 0.24170601, 0.15520485, 0.24931675, -0.22782223, 0.15007563, 0.0061572636, 0.0012732579, -0.09020855, -0.18138297, 0.096437745, 0.04358324, 0.02561618, -0.21843645, -0.16770685, -0.013900454, 0.002923739, -0.3017938, -0.13335584, 0.14629354, 0.09650733, -0.16612199, -0.23348247, 0.29526398, -0.06237047, -0.20151314, 0.04211746, 0.04088516, -0.11856775, 0.031136334, 0.2817413, -0.032879535, 0.05669077, -0.24328496, 0.019471245, 0.12610112, 0.1720189, -0.020522568, 0.054880746, 0.15247735, 0.21542987, 0.039079245, 0.04972087, -0.24837674, 0.022177435, -0.17958607, 0.24055836, -0.15559737, 0.23151703, 0.21412952, -0.12842968, 0.18318766, -0.20990108, -0.12676749, -0.11783349, -0.014119741, -0.19734004, 0.059092373, -0.15240076, -0.15397796, 0.12371595, -0.31895894, -0.009200173, -0.22810392, 0.15847768, 0.10686018, -0.109597266, -0.08821523, 0.108727954, -0.2278709, -0.25729772, -0.11778751, 0.09561576, 0.20258598, -0.21739464, -0.06982148, 0.20859677, 0.043085117, -0.18048838, 0.025698585, -0.052388612, 0.27148083, 0.28327036, -0.108058915, -0.24578469, 0.29861787, 0.36393684, 0.8554425, 0.046966158, 0.41825885, 0.3388364, -0.13759121, 0.23596182, 0.40756872, -0.030803425, 0.14127846, -0.30733547, -0.19796692, -0.06738828, -0.17546667, 0.2702531, 0.2451145, -0.10982396, -0.0031003153, -0.02701203, -0.16206881, -0.23362578, 0.12652728, 0.34322873, -0.3594701, -0.23573314, 0.019198392, 0.01975468, 0.20999105, -0.36254117, 0.22357135, 0.39682427, 0.042862236, -0.41448334, -0.97328687, -0.4186653, -0.43339396, 0.2197106, -0.11404321, -0.14733604, -0.56404185, -0.16275927, -0.43536308, 0.37149352, 0.33416718, -0.31858796, 0.09317467, -0.30362958, 0.19476117, -0.25323334, 0.083337985, 0.0910837, 0.046803672, -0.3410018, -0.032021347, -0.12303005, 0.10416422, 0.30730784, -0.29623902, 0.22473194, 0.28704017, 0.5479177, -0.22615826, -0.087761976, -0.11178499, 0.47666565, -0.118180476, -0.16822198, 0.2462353, 0.22538547, 0.1668019, -0.09811401, 0.41601464, 0.59761775, 0.7863427, -0.15194595, 0.14047463, 0.2286565, -0.43911833, -0.5260114, 0.14046045, 0.7241394, -0.36317933, 0.55344534, 0.60976297, -0.012921167, 0.119951695, 0.49099052, 0.7408507, -0.49878418, -0.15954822, 0.18654604, 0.08581976, -0.11288393, -0.12654036, 0.15568495, -0.3542906, -0.13970862, -0.07300315, -0.38822988, 0.05385103, 0.07642305, 0.12028592, 0.24264151, -0.09574146, 0.29192904, 0.2312504, 0.06404662, -0.3711992, -0.19542521, 0.47785848, -0.012533592, 0.033427037, -0.58970255, 0.039246526, -0.08957892, -0.042614695, -0.23558304, -0.3252757, -0.04224711, -0.19898465, -0.38301682, 0.2588443, -0.18514588, -0.03036259, 0.1303451, 0.08517812, -0.06536882, 0.08735424, 0.074915834, -0.11823554, -0.03615322, 0.30315956, 0.16053227, -0.024790041, 0.29633653, -0.078934126, 0.118278235, -0.136791, -0.2489335, -0.05290041, 0.021716287, 0.31531537, -0.13594243, 0.23949498, -0.26146185, 0.20917515, 0.31509522, -0.068687305, 0.16777515, 0.061320066, 0.18202475, 0.24023755, 0.27261958, -0.25469232, 0.110859185, -0.058001842, 0.1341867, 0.1116198, -0.24763319, 0.13677248, 0.31673387, 0.24141318, -0.14522387, -0.28699812, 0.035243202, -0.24857813, 0.12828362, -0.1966984, -0.18983495, 0.04571465, 0.08152657, -0.021673368, -0.06682125, 0.0059428234, -0.034784243, 0.03160817, 0.24359559, -0.16765851, 0.21868756, -0.046194505, 0.32137161, 0.13332434, -0.18315497, 0.0018591909, -0.14390726, -0.010391528, 0.36654216, 0.42947346, 0.3160468, -0.30639333, -0.3078323, 0.02719436, 0.027973736, 0.045478933, -0.4100461, -0.10227545, -0.04759603, 0.12647295, 0.2738374, -0.035109624, -0.2977568, -0.017079715, -0.36861295, -0.48675728, 0.3506386, 0.25035846, -0.023694746, -0.18913719, -0.55720454, -0.080486365, 0.47732985, 0.092562184, -0.28538382, -0.249158, -0.00043369795, 0.06268079, -0.37855324, 0.16044113, 0.33185065, -0.16167226, 0.075462945, -0.14255063, -0.27327457, 0.1972098, -0.2563811, -0.14774811, -0.394333, -0.06794398, 0.2972748, -0.13775654, -0.15946011, -0.32708442, -0.117377065, 0.2554109, 0.18051481, -0.19397101, 0.26190862, -0.028281577, 0.020021837, 0.004132212, -0.0017044017, -0.2168691, 0.15235904, 0.077003196, 0.06734838, -0.05624156, 0.07845153, -0.025761886, -0.33365777, 0.15030031, -0.19769143, -0.34541315, -0.32737306, 0.3977573, 0.028447002, -0.017763428, 0.10776894, -0.39250216, 0.31470993, 0.08651302, -0.089461386, -0.039162908, -0.16745794, 0.17112084, -0.07442925, 0.10845827, -0.047058824, 0.3214077, -0.1534305, -0.2523831, 0.16712153, 0.350261, 0.13979016, -0.014879338, 0.1066335, -0.1951306, 0.24800499, -0.09445776, -0.37180528, 0.33106336, 0.15375733, -0.07109549, -0.24861746, -0.09100358, -0.11241846, 0.26396757, -0.06201687, -0.007570023, -0.1295376, -0.15123793, -0.12003405, -0.25514218, 0.2608027, 0.00018800955, 0.24304716, -0.014932004, -0.112164624, 0.022196138, 0.14460784, -0.24479325, -0.24533147, -0.38293982, -0.045194443, -0.318901, -0.25415835, 0.29654518, 0.29791918, 0.1071891, -0.08230859, -0.036244035, -0.2487063, 0.010913002, 0.20552453, -0.16240625, 0.09456669, -0.11139975, -0.037262175, -0.23039912, -0.27662158, 0.22304562, 0.01639118, -0.09242736, 0.07134702, -0.2570478, 0.070772365, -0.21597563, -0.10708084, -0.08703639, -0.22940679, 0.014833365, 0.21796444, -0.2375848, -0.00587315, -0.1747147, 0.23352088, -0.012484476, -0.060364794, 0.2709833, 0.31149477, 0.16730267, -0.25094995, 0.020338058, 0.04774426, -0.26447818, -0.21073344, -0.5238298, 0.2341806, 0.22310339, -0.4698582, -0.41527697, -0.20736653, -0.29341346, -0.6459095, 0.0832929, -0.3720285, -0.25789285, -0.30142927, -0.22065377, 0.0017086081, -0.33784574, -0.13886902, 0.55468094, -0.15608923, -0.33174396, -0.12909769, 0.34602302, -0.51253265, 0.015288023, -0.5073508, 0.2778775, 0.41306373, -0.26130804, -0.49492753, 0.23733665, 0.78558975, 0.026786394, -0.053157505, 0.26068947, -0.05342947, 0.081051074, 0.09041214, 0.11861778, -0.1975219, 0.005030425, -0.20845582, -0.029827926, -0.25203595, -0.13386512, 0.2412318, -0.08762851, 0.27870962, -0.08136924, -0.054186277, 0.23605524, 0.18086253, -0.16174178, 0.1090962, 0.121099606, -0.043755405, 0.16769375, -0.15237147, 0.043927275, 0.14276786, 0.22957797, 0.13440242, -0.021101898, 0.272245, 0.0015676585, -0.11824245, -0.18593855, 0.26252276, 0.08630954, 0.11312176, -0.4073733, -0.28543723, -0.15900286, -0.34557492, 0.031346943, 0.12003841, 0.1690404, 0.08597059, 0.0705149, 0.53098965, 0.012023061, -0.2943997, 0.16895393, -0.23294045, -0.23563097, 0.33733925, 0.29971793, -0.41776645, -0.36778075, -0.2965248, 0.24467187, 0.058066882, -0.21885929, 0.18094848, -0.30618188, 0.40731028, -0.25011736, 0.10001363, 0.026053619, 0.24718992, 0.04755451, -0.10764517, -0.34784678, 0.052164853, -0.15521282, 0.2594921, 0.20639454, -0.18704492, -0.22800818, 0.3227252, -0.023384579, 0.21827842, -0.0034191597, 0.23138505, 0.051729064, -0.39495775, -0.048042905, 0.26819372, -0.11547686, 0.123701096, -0.27178442, -0.34300727, 0.06633929, -0.1263085, -0.18460923, 0.081368886, -0.120090805, -0.10765127, 0.29450992, -0.064140484, 0.15560357, -0.12173015, -0.25476864, 0.1088223, -0.13855854, 0.27502266, 0.21489577, 0.056334704, 0.06452389, -0.14029591, 0.07949181, 0.21232447, -0.1410153, 0.14435947, 0.19946231, -0.07743221, -0.21132486, -0.3167009, 0.029635742, 0.30960065, 0.18835634, -0.08597406, 0.19803779, 0.06512716, 0.20945494, -0.044891093, 0.2637624, -0.025188746, -0.08424082, 0.121689014, 0.08695838, -0.26939502, -0.0040806835, 0.088492736, -0.054550722, 0.25795013, -0.22456099, 0.09217795, -0.20273525, -0.25983834, 0.22228274, -0.054923117, 0.1342061, 0.03879728, 0.12920548, 0.111861505, 0.17116986, 0.03137205, 0.040486827, -0.112159245, 0.090358436, 0.3500088, -0.0054550846, -0.26734766, -0.039475147, -0.078723066, -0.09973461, 0.00667642, -0.043642078, -0.00840512, -0.095300496, -0.081530206, -0.080923066, -0.07326577, -0.18204157, -0.18197387, 0.23349614, -0.019455735, -0.054840364, 0.2263574, 0.020934423, -0.15189731, 0.18447126, 0.06440633, 0.06761878, 0.011283856, -0.07177527, 0.3846288, -0.18396634, 0.291381, -0.25655589, -0.37281635, -0.38520965, -0.23085168, 0.23477751, 0.095855445, -0.21972826, -0.16715387, -0.1119221, 0.3519193, -0.26971248, -0.21905063, -0.06678144, 0.28479826, -0.14760338, -0.26159337, 0.3027279, -0.013746577, 0.046892107, 0.05287145, -0.1651109, -0.122712, -0.20808968, 0.3974937, -0.3404074, 0.04810342, -0.0941807, 0.21006371, -0.023139756, 0.06508261, 0.0077910167, -0.2822077, -0.15455505, 0.22873957, -0.0024612085, 0.21602489, 0.0059431368, -0.25836465, -0.028509, 0.1997872, 0.15669566, 0.07031922, 0.048717856, 0.076536916, -0.0864123, -0.318958, 0.17616387, 0.0758932, -0.2609876, -0.130473, 0.08936745, -0.26798233, -0.28656712, 0.113536745, 0.14706568, -0.18386321, 0.006558289, -0.27893928, -0.0028886185, -0.21057113, 0.28940818, 0.1495497, 0.17067224, -0.1456094, 0.23791032, -0.36251444, 0.032989606, -0.20907354, -0.08488832, -0.04357749, -0.28001103, -0.3667473, 0.0814717, 0.29657978, -0.21124092, -0.2651855, -0.17155756, 0.2592718, -0.07064694, -0.11195671, 0.11857305, 0.08717353, -0.24261628, -0.25266984, 0.16976398, 0.056371726, 0.06601681, 0.36816856, -0.36366946, 0.43585214, 0.10263935, -0.18097399, 0.31515902, -0.24446318, 0.27785227, -0.1296833, 0.090954594, 0.16718228, 0.34517512, -0.2853301, -0.07038939, 0.2541856, 0.29615375, 0.24584445, -0.28467166, 0.08318374, -0.2490467, 0.038365047, -0.07060989, -0.30152375, -0.23024587, 0.42502657, 0.038407136, -0.15908691, 0.47179097, 0.301093, 0.010085855, -0.3452667, -0.34129387, 0.05991473, 0.19425488, -0.3665635, -0.17047721, 0.16381906, -0.3308918, 0.30408525, 0.03535689, -0.1509219, 0.34172994, 0.09065816, -0.4333286, -0.23035298, 0.35684896, -0.007869426, -0.3833171, -0.7279299, 0.22661379, 0.22412652, -0.3397219, -0.25897288, -0.21564421, 0.36165315, -0.10473914, -0.1081191, 0.09942351, 0.13441692, 0.110718384, 0.20172334, -0.032072954, -0.025028657, 0.210356, 0.2523552, 0.22902027, -0.023756308, -0.29354882, 0.06907348, 0.018205581, 0.5384847, -0.062473852, 0.012973163, 0.08002429, -0.009959617, -0.22757338, 0.24214952, 0.3105412, -0.09679449, -0.46117082, -0.47071233, -0.12494739, 0.101808086, 0.057467148, -0.080435954, -0.0197154, 0.40853786, -0.14640525, -0.098729186, 0.12519227, 0.30557892, 0.29350728, 0.0051854565, 0.11385835, 0.012995449, 0.12373875, -0.33479157, 0.081257, 0.18038046, 0.23650427, -0.17259702, -0.28646562, 0.1947025, 0.22265047, 0.22864258, 0.08231348, -0.17407608, 0.025332088, 0.17554286, -0.068644255, 0.22105682, 0.1223594, 0.10777053, -0.11857732, 0.19972776, 0.0972524, -0.2581774, -0.17265712, -0.2054801, 0.11801385, 0.19009958, -0.34046453, 0.0026223608, 0.16381387, -0.09782326, -0.07689166, 0.051640797, 0.13663252, -0.45243937, 0.20982336, 0.11138486, -0.057742912, -0.12344301, -0.39211026, 0.12071547, -0.05269211, 0.1080848, 0.28222662, -0.051018797, -0.10339895, 0.14820172, 0.320782, 0.19873019, -0.012158027, -0.20743, 0.058790892, -0.019624954, 0.23673214, -0.2926506, -0.16851667, 0.19557327, -0.028885841, 0.010987949, -0.11622562, -0.25763386, 0.15823996, -0.0075512202, 0.33201954, 0.23812081, -0.016925097, 0.17654969, -0.31784463, 0.16237654, 0.17620392, 0.03281931, 0.2525016, -0.45838913, 0.17552853, 0.12412285, -0.18982774, 0.29235405, 0.09091981, -0.08987547, -0.07918091, -0.08653427, 0.25021327, 0.3651105, -0.01602365, -0.1771025, -0.2887437, 0.13014711, 0.29034117, -0.011731932, -0.27238822, -0.022838967, -0.0311652, 0.1102658, 0.31699696, -0.010565041, -0.20330818, -0.114183754, 0.18265158, 0.16293918, -0.13802488, 0.19876866, 0.05988623, 0.1565432, -0.40983036, 0.32434884, 0.28525072, 0.07318438, -0.0013247647, -0.15357389, -0.31135023, -0.21848279, 0.13744266, -0.33181897, -0.084616266, -0.33585757, 0.020529157, 0.14879154, -0.2166303, -0.33343086, 0.22397465, -0.07678959, -0.17245303, -0.06283153, -0.11005546, -0.20975444, 0.010426772, 0.090124376, 0.22779068, 0.0014325992, 0.23140459, 0.29419562, 0.06488709, 0.09807906, 0.2883663, -0.19509022, 0.039910905, -0.40035042, -0.11774209, 0.30032843, 0.016365562, 0.15959336, 0.29380044, -0.22379012, -0.12906256, 0.10315917, 0.1484844, 0.12201911, -0.15512195, 0.22835049, 0.092626296, 0.26372513, 0.011729305, -0.13280235, -0.2504945, 0.18020435, -0.31420463, 0.057358637, -0.0546135, -0.10577199, 0.318551, 0.095894635, 0.1818307, 0.30225223, -0.092197, -0.22731078, -0.022442622, -0.19167586, -0.12134683, 0.0037366473, -0.02484855, -0.24584925, 0.24390948, -0.20711981, 0.2618477, -0.24529056, -0.1881986, -0.11769026, -0.066168375, 0.27303523, -0.17405649, 0.019160738, 0.020118138, 0.3117073, -0.22124222, 0.02719967, -0.23461334, -0.10201806, -0.36801365, 0.04511279, 0.30635488, 0.030603638, -0.07350108, 0.07217358, 0.09468395, 0.13852823, 0.21547689, -0.06046938, 0.056842543, 0.2838578, -0.27966112, 0.42794877, -0.28259373, -0.18790609, 0.0054045003, -0.33587876, -0.3850371, 0.21028055, 0.38902143, -0.26680523, -0.31883755, -0.28643563, 0.22805032, 0.47061953, -0.09295139, -0.06895764, -0.08903597, 0.028358052, 0.13733296, -0.47318482, 0.1856858, 0.06491615, -0.1747977, 0.058783825, -0.11459838, 0.27291778, -0.3118237, 0.18075135, 0.046354372, -0.16354293, 0.15007538, 0.020679772, 0.29096565, 0.003200515, -0.13187395, 0.27776343, -0.2299819, 0.13149787, -0.17331088, 0.30202752, 0.08145502, -0.2176932, -0.28099072, 0.2695641, 0.007138258, -0.17954093, 0.19161011, -0.22769053, 0.06611248, -0.10862738, -0.023470266, 0.13612142, -0.49607754, 0.27738258, 0.46696785, -0.18415624, -0.37494963, -0.44745177, -0.071282856, -0.3420532, 0.25155538, -0.416157, 0.07890007, 0.20578176, -0.042575315, 0.17326938, -0.19532432, -0.09964248, -0.06805342, -0.48570395, -0.4238074, -0.22269693, 0.30520338, -0.41842183, -0.26649773, -0.73920465, 0.3163537, 0.5199505, 0.19645904, -0.5144889, -0.14018779, 0.1469839, 0.16879083, -0.20906435, 0.6630615, -0.123772845, -0.33003896, 0.31896967, 0.54895127, 0.05724067, -0.006996083, 0.71430796, -0.401498, 0.1147776, 0.30818334, 0.51988894, 0.65817547, -0.17981373, 0.28246275, 0.31056967, -0.3053974, 0.22092874, 0.5342929, 0.08418307, -0.43110818, 0.1811601, 0.5775236, 0.28161913, 0.1530229, -0.120209605, 0.31126308, 0.36422592, -0.23548566, -0.85161084, 0.17761618, 0.05466428, 0.2297428, 0.11206249, -0.28711402, -0.27346653, 0.06689779, -0.15810175, 0.2095241, 0.1428003, -0.26451737, -0.052428894, 0.047000095, 0.038651176, 0.18223155, -0.3559071, 0.08127772, -0.112087816, -0.12915085, -0.11766518, 0.100967124, -0.01652135, -0.43993098, 0.3481902, 0.047782406, 0.17765777, -0.34826154, -0.30373794, 0.073681645, -0.033722248, 0.30455512, -0.078244485, 0.1274895, 0.10171753, 0.3376342, -0.06914264, 0.11334127, -0.11403723, -0.19226645, 0.11136454, -0.2576107, -0.23761031, 0.02070753, 0.12959236, -0.044814162, -0.05956346, -0.32928395, 0.21219476, -0.2413819, 0.14639705, -0.31685394, 0.08839007, 0.09536587, -0.013809099, -0.15421416, -0.06880923, 0.03462053, -0.10437804, 0.111188315, 0.07330458, 0.23107152, -0.09161598, 0.13369234, 0.036226686, 0.08137734, -0.15863192, -0.6303222, 0.4960537, 0.3027044, -0.39638522, -0.38057622, -0.43947935, -0.30547675, 1.0820497, 0.24235068, -0.5037723, -0.13355678, -0.03579444, -0.54159576, 0.270254, 0.5680894, -0.006453123, 0.7452288, -0.59824544, -0.8884966, 0.02325773, 0.7459065, -0.42502844, -0.4891912, -0.71345824, 0.026496477, 0.522033, -0.09835205, -0.6712141, -0.06934307, 0.78784716, 0.32936007, -0.43544382, 0.08507432, -0.07918503, -0.083615474, -0.66343445, 0.25041425, 0.16150382, -0.83923906, -0.05251652, 0.31543353, 0.4861679, -1.0586996, -0.17380837, -0.6476686, 0.20632145, -0.56025046, 0.32139885, -0.8445585, 0.2965849, 0.2885975, 0.21276419, -0.016313532, -0.55317384, -0.49375445, -0.12714575, 0.37154537, -0.17148407, -0.0044759153, -0.627678, 1.0558267, 0.4835408, -0.23054968, 0.07876218, -0.29670444, 0.102383025, -0.06993338, 0.23482405, 0.08481402, 0.0011697336, 0.17666376, -0.05148249, 0.005421747, 0.14492832, 1.0386904, -0.13758495, -0.5370407, -1.3178489, 0.9450832, 0.08004893, -0.4264873, 0.1255592, -0.11273241, -0.010733755, -0.47336254, 0.026135754, -0.32002023, -0.05382128, -0.021695808, 0.20672491, -0.12527078, -0.17591617, -0.042696908, -0.035113554, 0.27997032, -0.34094417, 0.12267252, 0.052564967, -0.29474196, 0.3034224, -0.09554701, -0.48583037, -0.57014966, -0.30227628, 0.030109214, -0.20603563, -0.121882334, -0.24891858, -0.107733116, -0.36223403, -0.3040171, 0.20052603, -0.23182823, -0.34097895, -0.8970462, -0.118081585, 0.5524167, -0.4014113, 0.4533579, -0.60187364, 0.73287886, 0.06365041, 0.515679, -0.44027993, 0.22517142, -0.6667575, 0.6758319, -0.014564627, 0.00069203944, -0.015994465, 0.4897693, 0.00091167993, 0.20460401, -0.23883544, -0.0027883665, 0.17521985, -0.10895378, -0.08403495, 0.3557487, 0.44689715, -0.059881523, 0.10969151, 0.23221728, -0.022480492, 0.036598932, 0.18576537, 0.12113369, -0.28557095, 0.0254179, -0.34922373, -0.14033237, -0.34456858, -0.16922808, 0.24123034, 0.33539456, -0.10049578, -0.192374, 0.27717426, 0.11195303, 0.33967263, 0.27014592, -0.18691231, -0.39672276, -0.056346193, 0.3176824, 0.0062062843, -0.18044852, -0.014694742, 0.47989097, 0.13398345, 0.4702916, -0.2976915, 0.53113604, -0.11198109, 1.2795987, 0.36724478, 0.11860092, -0.11226709, -0.28920373, 0.06925173, -0.2341853, 0.24001749, 0.39609104, 0.07598947, -0.34010723, 0.14284329, -0.033213932, -0.31047398, -0.14589152, -0.2483421, -0.011664949, -0.5911162, 0.392339, -0.23615798, 0.026740082, -0.25449306, -0.20980105, -0.25358382, 0.51884353, 0.12701383, 0.01310314, 0.014103743, 0.1229589, 0.35956588, 0.4239165, 0.24373262, -0.38174248, -0.07576132, -0.1852665, 0.6192042, -0.032515086, 0.08837193, -0.6742565, -0.24507572, 0.33406907, 0.29763427, -0.7386341, -0.006600294, -0.4436348, -0.061378755, -0.05256019, 0.43667936, -0.14119749, -0.08408825, -0.9163263, 0.25699344, 0.44145852, 1.0642959, -1.474332, -0.35399053]"
     ]
    }
   ],
   "source": [
    "print(transmon_nn_solution)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Float32[-0.05793912, 0.09872318, -0.09859356, 0.39045578, -0.20371759, -0.36060742, -0.10171031, -0.28290418, -0.42234492, -0.29512975, 0.27883565, -0.22612186, 0.04487616, 0.023647808, 0.096561536, 0.2526414, -0.025700059, 0.18488246, -0.3188858, -0.25780535, 0.1406127, 0.40525666, -0.24050023, 0.1968992, 0.24629049, 0.16451782, -0.27556184, 0.009133011, -0.05999981, 0.08781555, -0.33608752, 0.41857845, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.048313983, -0.30422136, 0.14395185, -0.14933783, -0.20998728, -0.034291834, 0.24481311, 0.01937338, 0.13179536, -0.21473253, 0.21108988, 0.16066618, 0.19974795, 0.06677252, -0.05078943, 0.051087637, 0.17170182, -0.10021842, -0.1335771, -0.02362011, 0.09341047, 0.038783114, 0.11844628, 0.10721866, 0.25361362, -0.0061017456, -0.058645964, 0.28839755, 0.13859442, 0.20011485, -0.21965554, 0.20222938, 0.30160743, 0.04268937, -0.13506462, -0.0979011, -0.16905072, 0.14731184, 0.21685517, 0.17534673, 0.1375581, -0.040509574, -0.006636255, -0.18388128, -0.2615546, 0.06469646, 0.21670559, -0.21393259, 0.17672469, 0.15122168, -0.12545492, 0.2724839, -0.1935675, 0.108614944, 0.2669522, -0.10765586, -0.21784674, 0.11157015, -0.23801684, -0.13452558, 0.23751934, -0.19167723, 0.2159715, 0.2376914, 0.21852812, 0.2835669, 0.15869196, -0.19206946, 0.26848024, -0.15401876, 0.22479309, 0.14050622, 0.10000731, -0.12480725, -0.13734275, 0.1682386, -0.0049159257, 0.11868843, 0.2049269, -0.065233015, -0.16926499, -0.1945119, -0.19585586, -0.28273278, -0.09360838, 0.2583233, 0.30534658, 0.16732083, 0.030895192, -0.020595044, -0.034615662, -0.21170133, -0.01259273, 0.1867597, 0.27256235, -0.121443026, 0.004718751, -0.2520208, -0.26711088, -0.08484554, 0.25658467, 0.27497903, 0.0270377, -0.20234165, 0.039459903, -0.014949551, 0.09480508, -0.20965184, -0.19293554, 0.28595006, -0.19275603, 0.12214054, 0.14824435, -0.00870122, 0.2526524, -0.26417446, 0.023990806, 0.08908921, 0.013225352, -0.27583832, 0.1693225, -0.20354849, -0.23041537, -0.010378917, -0.26439008, 0.112932265, -0.05683774, 0.1410173, 0.20873176, 0.03198626, 0.05113144, 0.17113642, 0.13182807, -0.111651614, 0.2249345, 0.30398905, -0.26091957, -0.24056229, -0.23665407, 0.23233178, -0.23948094, -0.07179598, -0.1415083, -0.27656484, -0.20945898, 0.20991202, 0.23010863, 0.23908083, -0.049435858, -0.12817308, -0.15424718, 0.09810236, -0.2518403, -0.060281612, 0.13319647, -0.06735346, -0.23852997, -0.15887555, -0.06355481, -0.13631366, 0.298592, 0.023609962, 0.099973366, 0.056734882, -0.19239467, -0.18012212, 0.23870437, -0.17452204, 0.27619332, 0.20107421, -0.17516445, -0.076103956, -0.15084887, -0.28428966, -0.007497734, 0.17629288, 0.009212078, -0.19767714, 0.19259456, 0.09244351, -0.10150309, -0.16294497, 0.08398954, -0.10195299, -0.27790526, -0.29081014, 0.15518239, 0.1413496, 0.18168594, -0.04937658, -0.012837793, -0.05108968, -0.16451864, 0.075181305, -0.1676762, -0.041536327, 0.21381748, -0.2441599, 0.19556056, 0.07581042, 0.30002826, 0.29133397, 0.12151464, -0.20125489, -0.00849952, 0.27404615, 0.21525398, -0.20289105, -0.3014971, 0.16314141, 0.024837613, -0.0985711, 0.08507776, 0.018071854, -0.101186775, -0.22351077, 0.062094726, -0.20758359, 0.19930542, -0.06475055, -0.12319146, -0.07141141, 0.24083115, -0.22646692, 0.018501243, -0.031361885, -0.07393299, -0.08178631, 0.19028562, 0.21329501, -0.0026461945, -0.12165823, -0.07158705, -0.26121247, 0.11964867, -0.23645398, 0.10623812, -0.027100481, -0.09754807, 0.2583923, 0.07479586, -0.22022794, 0.06732725, -0.062702306, 0.28467327, 0.10140709, -0.17963347, 0.050553203, -0.11177141, 0.2501704, 0.09651781, 0.066207424, 0.2232411, -0.27521628, -0.23694973, 0.04559778, -0.031260267, 0.063359894, -0.30478346, 0.28040603, 0.011977189, -0.011692999, 0.20278367, 0.27285582, 0.075774066, 0.061865136, -0.051546153, 0.2627611, 0.024086364, 0.23912339, 0.032677863, -0.26074526, 0.08269181, -0.25274315, 0.17230983, -0.07071703, 0.18378939, 0.056304324, -0.13603911, 0.0597098, -0.22168182, 0.0261122, 0.13296878, -0.20013353, 0.059559416, 0.090755664, -0.045939863, -0.26793617, 0.08818736, 0.04698377, 0.08819488, 0.29044396, 0.21138845, 0.22323607, 0.1279605, 0.058981545, -0.11732697, 0.021304242, 0.12129972, 0.17009442, 0.19171658, 0.27550784, 0.024561597, 0.08645097, -0.08376762, -0.18644229, 0.1120245, -0.14519344, -0.30389926, 0.038392853, 0.24774846, 0.19564028, -0.12912735, 0.13645375, -0.21074401, -0.11685436, -0.15224777, -0.24532513, 0.011697817, 0.29375198, -0.08392939, -0.18352526, -0.21392463, -0.15900315, 0.0042226403, 0.008322055, 0.1874935, 0.19689004, 0.12338805, -0.18505491, 0.09779452, 0.083144195, -0.05351191, 0.14221765, -0.19072013, -0.20291719, 0.00022871052, -0.25941342, -0.23709513, 0.24453111, 0.22809966, -0.021318331, -0.11271158, 0.06184112, -0.0067826943, -0.12131936, 0.13819283, -0.092036456, 0.065129206, 0.24825662, -0.064923204, -0.28073272, 0.23107114, 0.23498747, 0.11643081, 0.23490797, 0.25372225, 0.3003119, 0.19657315, -0.25795224, 0.23349826, 0.005387947, 0.034229342, 0.03327895, -0.048278578, 0.29490706, -0.25430238, 0.042010173, 0.16154738, 0.22712904, 0.2735459, 0.22826967, 0.16917096, -0.0598996, -0.16261399, -0.06325638, 0.09006428, -0.21251617, -0.11993425, 0.23865998, 0.037823085, -0.27816644, 0.11619049, 0.17498778, -0.13524172, 0.13104835, -0.00962599, 0.15241896, 0.26132, -0.028762849, -0.27109402, 0.024820969, -0.21554087, -0.1630455, 0.22111657, 0.1454188, -0.05451983, 0.17625397, 0.27996328, -0.13826956, 0.2831588, -0.18848842, -0.14981028, -0.20497967, 0.2535695, -0.2681746, 0.1489834, -0.19461557, -0.055032, 0.16897291, 0.19536419, -0.17255847, 0.03296921, -0.3020388, 0.09596863, -0.17014903, 0.17874774, -0.2555128, 0.21707578, 0.30498317, -0.08012256, 0.20173451, -0.25842032, -0.16865769, -0.20305377, -0.14921628, 0.25918135, 0.24544647, 0.09969421, 0.07141338, -0.19335121, 0.122995965, -0.05824497, 0.14150079, -0.025346061, 0.056427114, -0.21935025, -0.28694302, -0.017752113, 0.30593008, -0.2729159, -0.16529267, -0.1577604, -0.05802312, 0.041939583, -0.03079, 0.21791717, -0.02968404, 0.090566374, -0.1694604, 0.10936057, 0.21079357, 0.13067146, -0.25623646, -0.27574453, -0.26057196, -0.298772, -0.08623912, -0.3014309, 0.0865074, -0.16172111, -0.08281569, -0.16382031, 0.18824716, -0.24295518, -0.018690534, -0.26703855, -0.096296325, -0.0051708436, 0.095278114, 0.19498561, -0.18299668, -0.24296963, -0.23882043, 0.0782425, -0.2968894, 0.24984978, 0.22354545, -0.26074526, -0.19904655, 0.22391848, 0.088089466, -0.17589073, -0.06019883, 0.29022738, 0.016417956, 0.20976077, 0.24010706, -0.3030115, 0.15610409, -0.20530197, -0.30483302, -0.24361964, -0.09175044, 0.2309612, 0.28910914, 0.22172108, -0.20122547, -0.051239334, -0.26722893, 0.095724806, -0.26851586, 0.21779972, -0.21505585, 0.20532028, 0.15400577, -0.24335808, 0.25399336, -0.30430508, -0.026685838, 0.23745897, 0.115832135, 0.2056642, -0.15608956, 0.123514265, 0.059560146, 0.05669057, 0.10044312, 0.10905477, 0.11264639, 0.08651988, -0.2775367, 0.23477109, 0.041805554, 0.26723206, 0.15791918, 0.18743882, -0.1737148, -0.08132006, 0.24425071, 0.21246214, -0.1371655, -0.0017340535, -0.21514791, -0.10180815, -0.1310558, -0.16943325, -0.008814735, -0.133915, 0.28821015, 0.27901858, -0.28794318, 0.03769789, 0.084178686, -0.21105331, -0.18725574, -0.23260684, -0.009999168, -0.024638979, 0.05599692, 0.20318072, -0.22831479, 0.12455627, -0.21392201, 0.0130354045, 0.017448066, -0.050115418, 0.111848496, 0.27601156, -0.050601967, 0.17324197, -0.044378236, -0.27774012, -0.29262462, 0.10565353, 0.10088675, -0.08357461, -0.2635343, 0.19798148, -0.036210503, 0.18797976, 0.05773886, 0.30085275, 0.29999593, -0.14325586, -0.12222267, -0.18080446, 0.12948461, -0.20287916, 0.012197359, -0.06651834, 0.18910907, 0.01959625, -0.26416504, 0.20408045, -0.22638793, 0.008998843, -0.3016934, 0.108805984, 0.20466883, -0.10263846, -0.18837163, -0.06875529, -0.05476796, 0.23847288, 0.28545657, -0.008574637, 0.06568474, -0.19833437, -0.25897354, 0.23291929, -0.14270726, 0.17662832, 0.13733648, 0.10286353, 0.14361897, 0.24685858, 0.1242761, 0.13806173, -0.063087896, -0.035540067, 0.029591696, 0.2945369, 0.028401203, -0.046227045, -0.08059786, 0.3037194, 0.3022318, 0.21466245, -0.11609056, 0.08311784, 0.03564278, -0.27109095, -0.22469075, 0.03890707, -0.058551792, -0.20447625, -0.1339213, 0.26946363, 0.069694586, 0.008257012, 0.16225949, -0.104232505, 0.25053388, 0.15480454, -0.21101426, 0.20511787, -0.2097531, -0.015118254, -0.02443998, 0.17523868, 0.28443763, 0.11704496, -0.14997052, 0.008931245, 0.009178716, 0.05738517, 0.28346607, -0.1479238, -0.079241805, -0.23065898, -0.23752497, 0.003750692, 0.13433367, -0.11538617, -0.013769206, -0.2865374, 0.27143303, -0.25089207, -0.28967988, -0.12309605, 0.23382121, 0.18843754, -0.122065425, -0.28474605, -0.26456428, -0.13744779, -0.28573462, 0.1179674, 0.2094938, 0.28760418, 0.21637438, -0.053240497, -0.2176019, -0.12161925, -0.18111004, -0.19031884, 0.22271499, 0.29724666, 0.042048134, -0.063749135, 0.29714227, 0.2501829, 0.032903947, 0.17099707, 0.15340292, -0.23625936, -0.17839399, -0.08711571, 0.07165647, -0.26432934, -0.18739283, -0.022831777, -0.19423495, -0.17159589, -0.2261271, 0.13040282, 0.016798653, -0.19165386, 0.28759453, 0.1754982, -0.06970123, 0.058827516, 0.2535277, 0.26219365, -0.30586335, -0.1750013, -0.20662875, 0.19034716, -0.26444557, -0.0123067135, 0.03234002, 0.10233427, -0.25713393, 0.123378925, 0.30519393, -0.29354656, 0.30187014, -0.27902567, -0.22093043, 0.22195739, -0.13526078, -0.17222114, -0.03356752, 0.10825256, 0.07772318, -0.13547875, -0.28488842, 0.27924687, -0.2846296, -0.020033086, -0.12530139, 0.21400253, -0.19356896, -0.059255518, 0.15023193, 0.14731221, 0.2646778, -0.1845361, 0.22595198, -0.23355608, 0.12363326, 0.14020254, 0.16666828, -0.29769605, 0.27034912, -0.25278077, 0.06473165, 0.022730526, 0.28486153, 0.10673204, 0.2528813, -0.21239156, 0.018125582, -0.04621062, -0.0234863, -0.1214117, -0.01752508, 0.046285737, -0.26398137, -0.22401163, 0.08534874, 0.01523542, -0.12974347, -0.29468894, 0.2430757, -0.15544438, -0.286759, -0.02414345, -0.09006413, 0.023080563, -0.18452588, -0.24699196, -0.15779492, -0.12422653, 0.082636476, 0.16400748, -0.07936036, 0.06886749, -0.03263837, 0.12450751, 0.2460469, -0.17459205, -0.17852846, -0.20534357, -0.041915055, -0.039176878, -0.21740735, 0.24613172, 0.27031723, -0.11853563, 0.047652453, 0.16684276, -0.28731743, -0.20541862, -0.26919106, -0.25640282, 0.096536934, 0.051188745, -0.0356265, -0.24093416, 0.057019293, 0.014969844, 0.092143916, -0.13078213, -0.0020164193, 0.18900593, 0.08669304, -0.043064665, -0.27142355, 0.14271156, 0.18362528, 0.00043668892, 0.07635223, 0.019971108, -0.013821985, 0.13951437, -0.1982599, 0.15110698, -0.27212098, 0.28970557, 0.124459915, 0.20370844, 0.097449884, 0.26028833, 0.2212252, -0.14324105, 0.020686075, -0.17231137, 0.095914535, 0.14302014, 0.14703093, 0.30161917, -0.08377382, -0.14505926, 0.08426271, 0.25382948, -0.17469914, -0.05088528, 0.22466673, -0.03189917, 0.25685146, 0.30092692, 0.08620379, -0.00026856878, -0.026396537, -0.15896323, -0.15493375, 0.04367816, 0.118658856, 0.15294895, 0.14042307, 0.23324269, 0.088525064, -0.18889044, -0.06823458, 0.08581156, -0.12395015, 0.09277727, -0.05660808, 0.27795848, -0.05492272, -0.1723126, 0.273428, 0.08626628, -0.26102507, -0.020321876, -0.119450256, 0.14365496, -0.22217011, -0.26889482, -0.06143261, 0.12194994, -0.2598491, -0.29730877, 0.13057151, -0.18919411, 0.022708626, -0.04453745, -0.08879976, -0.24179411, -0.17796424, 0.25029808, 0.1366423, 0.2664968, -0.2688481, 0.18446931, 0.036053844, 0.017314548, -0.070573874, -0.1532932, 0.12484054, -0.018066306, 0.04940235, -0.2221488, -0.18966271, -0.011287335, 0.0113305515, -0.29411852, -0.13345861, 0.16965641, 0.1237102, -0.16988936, -0.22267054, 0.23446669, -0.086432576, -0.2321646, 0.068290055, 0.03088154, -0.16233133, -0.010640989, 0.2669978, -0.035310555, 0.07935832, -0.19650088, 0.048341285, 0.11604522, 0.14243409, 0.0016648491, 0.093655534, 0.15831958, 0.23945715, 0.109026514, 0.046143096, -0.25968105, 0.018169893, -0.15566069, 0.18924412, -0.18762556, 0.265135, 0.22289997, -0.09079151, 0.16045156, -0.25543192, -0.12492478, -0.08659624, 0.15290207, -0.16210444, 0.12519401, -0.16037163, -0.10660816, 0.17386518, -0.24114549, 0.034337968, -0.18646996, 0.09011341, 0.013007664, -0.11550232, -0.11457791, 0.11564291, -0.2243407, -0.2682908, -0.15607497, 0.1050223, 0.11785162, -0.21753678, -0.06726133, 0.2793219, 0.051436946, -0.17027575, 0.057118792, -0.17659555, 0.2077242, -0.01795257, -0.025511554, -0.08623394, 0.19880083, 0.18322276, 0.25184655, -0.041358862, 0.20257306, 0.27323294, -0.30010682, 0.026886152, 0.041761316, -0.19950017, -0.094853036, -0.14433299, 0.09508123, -0.13312733, -0.11084262, 0.26916906, 0.2848465, -0.16483721, 0.10918763, -0.06179462, 0.059913617, -0.2746301, 0.108193874, 0.102357775, -0.29624858, -0.22547077, -0.011291715, 0.1739687, 0.29668704, -0.009065273, 0.13241346, 0.18281665, 0.1788152, -0.17998423, -0.10818971, -0.28304973, -0.14680412, 0.29129413, 0.13520508, 0.13278212, -0.11540793, 0.030669695, -0.15118144, 0.12474418, -0.07036889, -0.23056671, 0.011354277, -0.2812283, 0.15335664, -0.20307662, -0.04880973, 0.1234201, -0.28408936, -0.2907332, -0.025340075, 0.23317531, -0.004655825, 0.2863779, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.08430885, 0.10343658, -0.11919921, -0.16004284, -0.010057569, 0.28257817, -0.29873362, -0.049137212, -0.2844339, -0.16235031, 0.10004607, 0.04373335, 0.30525395, -0.015998494, -0.1076752, 0.2947386, 0.09464622, 0.15805152, -0.09799403, -0.23454078, 0.17263512, 0.11845584, 0.25985363, -0.30581012, -0.054670867, -0.23507842, -0.06422772, -0.06849161, -0.25590298, -0.24172066, -0.18320443, -0.20455262, 0.2812011, -0.17194943, -0.028821394, 0.12850057, 0.12379904, -0.089376174, 0.14317118, 0.08077241, -0.1557488, -0.021514265, 0.27930087, 0.10189459, 0.011969159, 0.2394743, -0.0148339905, 0.17473046, -0.17185526, -0.24194711, -0.0561319, 0.06664441, 0.28556183, -0.13206474, 0.24621655, -0.1588465, 0.25878337, 0.28718778, -0.05723968, 0.21151519, 0.094198, 0.17105445, 0.28106442, 0.27667585, -0.24292167, 0.093349956, -0.049242403, 0.18431564, 0.09486413, -0.22216669, 0.10306347, 0.30201125, 0.2722642, -0.1903549, -0.24256615, 0.06267639, -0.29273516, 0.1751535, -0.2247844, -0.20895141, 0.0020484666, 0.14184009, 0.005992464, -0.09210829, 0.042573154, -0.008556387, 0.044877414, 0.2371677, -0.19049199, 0.22832078, -0.053715948, 0.30265847, 0.093866214, -0.21744932, -0.013729858, -0.18434864, 0.05859749, 0.26835912, 0.29718512, 0.28508303, -0.16574271, -0.16799559, 0.103165455, -0.03824116, -0.14204143, -0.21188325, -0.04723825, -0.12911633, 0.2861067, -0.004706268, -0.10485388, -0.28046495, -0.19964604, -0.1994734, -0.19552077, 0.3042122, -0.0017332506, 0.11409202, 0.042543806, -0.19491363, -0.14633575, 0.30011982, 0.08247069, -0.10874678, -0.17773852, -0.20679037, 0.04368108, -0.20757636, 0.16298045, 0.29925272, -0.2807644, 0.020100683, -0.10195934, -0.24661565, 0.23732129, -0.13173711, -0.29520753, -0.29037338, -0.10299354, 0.2404393, -0.032861605, -0.29247397, -0.26595733, -0.075582296, 0.19918789, 0.16537939, -0.13527392, 0.28399575, -0.22112913, 0.036738735, 0.103740335, 0.12291793, -0.22215953, 0.13039048, 0.04716284, 0.14828502, -0.0019407179, 0.038091436, 0.008276576, -0.27159604, 0.0782474, -0.16498029, -0.19138925, -0.2584267, 0.26793587, -0.048628762, -0.075041436, 0.04009537, -0.24861556, 0.14950778, 0.010698222, -0.021388559, -0.15852077, 0.08602596, 0.16186164, -0.087581456, 0.16432089, -0.12359712, 0.11945201, -0.122636214, -0.0899082, 0.07258723, 0.19339953, -0.1276488, 0.061451152, 0.2690935, -0.20473658, 0.111531824, -0.17039853, -0.22345988, 0.2832969, 0.0019144377, -0.072208725, -0.28725582, -0.11387769, -0.075443596, 0.25707406, -0.0073291026, -0.037657447, -0.12421354, -0.105400436, -0.18165937, -0.18535641, 0.2863412, -0.075037345, 0.2719755, -0.077645436, -0.1643814, 0.033206094, 0.20939028, -0.18798815, -0.3052289, -0.29377535, 0.0027879616, -0.29838526, -0.29222685, 0.24579008, 0.29832897, 0.078763, -0.116039746, -0.060562883, -0.299098, -0.029134348, 0.17704004, -0.15709311, 0.097714946, -0.122924134, -0.007933328, -0.23112538, -0.27845547, 0.248722, -0.02661386, -0.088032894, 0.022474367, -0.24567847, 0.043306224, -0.22239327, -0.11301249, -0.07739555, -0.20620133, -0.007993115, 0.26619604, -0.2247785, 0.015698973, -0.13665195, 0.2544346, -0.013895716, -0.015039925, 0.28069642, 0.29699108, 0.17752936, -0.23969826, 0.00014994299, 0.01735696, -0.2518889, -0.24282612, -0.20874853, 0.21310331, -0.006613114, -0.30091006, -0.1912574, -0.009929964, -0.10500769, -0.13911505, -0.12317722, -0.117594734, -0.21906154, -0.19436993, 0.11289832, -0.16137663, -0.053811066, -0.12285777, 0.20136476, 0.06463463, 0.17488143, -0.055295315, -0.087481156, -0.15724342, 0.27404806, -0.074431516, 0.25460553, 0.12316496, -0.25759754, -0.14837494, 0.295447, 0.3005624, 0.24594769, 0.16571745, 0.281512, -0.06247389, 0.021789039, 0.037436474, 0.19288218, -0.17189607, 0.042114493, -0.18639907, -0.089022264, -0.1785305, -0.092725, 0.18158652, -0.044782657, 0.13649784, -0.076160826, -0.04322753, 0.24164803, 0.21018702, -0.08320522, 0.09788569, 0.07763755, -0.011350846, 0.22667812, -0.017784012, 0.017402805, 0.056699477, 0.23775828, 0.20005353, 0.03210817, 0.21869895, 0.027837275, -0.037879586, -0.10445705, 0.23256604, -0.06201603, 0.06980993, -0.28858274, -0.1970124, -0.10787596, -0.23412445, -0.087424725, 0.28359616, 0.25428748, 0.04950864, 0.18864201, 0.29511562, 0.019369146, -0.30335045, 0.1157403, -0.16269071, -0.015837966, 0.29610085, 0.14996095, -0.2930049, -0.20526642, -0.06461141, 0.15917675, -0.09528637, -0.2142362, 0.30212492, -0.24282897, 0.23446347, -0.20642449, 0.25094435, 0.072479405, 0.15727882, -0.022828493, -0.05559279, -0.28559762, 0.1313581, -0.08390245, 0.20941035, 0.12594065, -0.12354025, -0.22834004, 0.28264058, 0.06459484, 0.10893994, -0.047810208, 0.24540551, -0.0811077, -0.2982438, 0.11089642, 0.2678904, -0.24267778, 0.22593519, -0.1480363, -0.18363199, 0.07795328, -0.1859775, -0.21574827, 0.16970035, -0.087556854, -0.25240663, 0.2500353, -0.016053464, 0.16784447, -0.1258451, -0.23839243, 0.13571724, -0.13118319, 0.29322997, 0.19510263, 0.021698738, 0.12443977, -0.19067954, 0.13141519, 0.21940953, -0.19799724, 0.15950438, 0.15257211, -0.111110464, -0.1987447, -0.26297864, 0.058213435, 0.27830237, 0.28931627, -0.055573735, 0.19473559, 0.05461699, 0.18704855, -0.068589434, 0.26579887, -0.052612618, -0.10736145, 0.08858565, 0.064933345, -0.28004548, 0.012407162, 0.0593621, -0.07071134, 0.2545148, -0.21026286, 0.13727376, -0.23266926, -0.2555539, 0.25493893, -0.06220554, 0.18257305, 0.06618772, 0.079597324, 0.112793416, 0.09373993, -0.029029958, 0.06456207, -0.08596756, 0.1486706, 0.2830821, 0.059742868, -0.23439208, -0.009075712, -0.11874894, -0.1470075, -0.018427951, -0.06900459, -0.03361176, -0.09271076, -0.11065589, -0.11987176, -0.05371142, -0.14107701, -0.18181968, 0.18247603, -0.06424721, 0.007922524, 0.26907235, -0.00690497, -0.20798254, 0.17785853, 0.11503197, 0.17117636, -0.025086397, -0.05596013, 0.26279563, -0.23943436, 0.26384228, -0.25658852, -0.27966282, -0.28809407, -0.267822, 0.23070496, 0.12126235, -0.16334866, -0.03627226, -0.19786665, 0.24865185, -0.23597181, -0.16943587, -0.079715505, 0.20674147, -0.13753758, -0.1779573, 0.299147, 0.0151780415, 0.16893393, 0.12651743, -0.22294144, -0.16396537, -0.24720629, 0.25923347, -0.19855796, -0.069269285, -0.08070313, 0.27161598, -0.11676946, 0.23282264, -0.033408307, -0.3014171, -0.11866784, 0.22803628, -0.096354365, 0.21815239, 0.16995367, -0.29899365, -0.14179453, 0.061213464, 0.18432724, 0.12119358, 0.08119486, -0.004187819, -0.15270358, -0.26160505, 0.14311635, -0.015864685, -0.25771186, -0.1488274, 0.10624542, -0.26136875, -0.2624648, 0.18078439, 0.13597019, -0.2302944, 0.0027900056, -0.24494912, 0.054643344, -0.20332344, 0.30504107, 0.08226199, 0.111622415, -0.18298681, 0.21061939, -0.26331604, 0.14605236, -0.25269848, -0.102006204, 0.02292887, -0.23135854, -0.2818107, 0.024640512, 0.2388676, -0.20157602, -0.23939888, -0.18867874, 0.17994867, -0.09424173, -0.061262593, 0.03311981, 0.117715254, -0.062920436, -0.20633449, 0.03254632, -0.008339429, -0.012685659, 0.23204182, -0.20596832, 0.2776545, 0.02965798, -0.1000514, 0.17041533, 0.030127957, 0.21422766, -0.16338311, 0.15720814, 0.08969219, 0.13309003, -0.28449726, 0.105937354, 0.13223243, 0.12908047, -0.060599893, -0.22357932, 0.24905838, -0.25774324, -0.10427214, -0.1388719, -0.11394806, -0.29947633, 0.27670577, 0.24559684, -0.23273116, 0.15875503, 0.27733907, 0.2426907, -0.17144996, -0.23229791, 0.06544523, -0.106640354, 0.02185766, 0.009187476, 0.18620212, -0.015070731, -0.102474, 0.038026903, -0.11943792, 0.12699275, 0.30591956, 0.09035876, -0.29015854, -0.08347868, 0.24762107, -0.06931885, -0.15499054, 0.030164603, -0.14149961, -0.2755793, 0.030350244, -0.12920867, -0.029034847, -0.022660008, 0.19207953, 0.19568437, 0.041144826, -0.029759012, 0.17792438, 0.09384307, 0.08991937, 0.27571934, 0.21497162, 0.05557082, 0.17197512, -0.25001898, 0.0026518155, 0.1800638, 0.29684108, -0.114364825, 0.03364439, -0.07647414, 0.115386024, 0.015799934, 0.21485116, 0.049632594, 0.01291802, -0.25942138, -0.17376108, -0.1773122, -0.047411624, 0.051837865, 0.0900669, 0.04620865, 0.22552718, -0.15706383, 0.06012612, 0.12101115, 0.23532094, 0.21273226, 0.021073706, 0.10858552, 0.06382228, 0.13260078, -0.27200368, 0.01957778, 0.22940469, 0.22474316, -0.16297227, -0.24603544, 0.13801421, 0.19006304, 0.20687826, 0.04483164, -0.18278569, 0.10934144, 0.147449, -0.14195886, 0.29208478, 0.21512309, 0.124020524, -0.14871001, 0.22000317, 0.033611394, -0.2588351, -0.15938422, -0.27958265, 0.06429313, 0.21584602, -0.28254086, -0.025641493, 0.0018997646, -0.16687328, 0.03707702, 0.13179435, 0.19269186, -0.26686853, 0.046313625, 0.27703544, -0.016667105, -0.16947538, -0.2682373, -0.106011234, 0.005060686, 0.11591404, 0.2181261, 0.0030223662, 0.09665162, 0.12308035, 0.12767953, 0.3003643, 0.14922635, 0.030191395, -0.008209051, -0.15434813, 0.21720411, -0.16564533, -0.08684167, 0.05501054, 0.037130967, 0.15522334, -0.17269644, -0.15517078, 0.29479837, 0.017956002, 0.23676014, 0.104314625, -0.03825627, 0.16230358, -0.18075095, -0.03176733, 0.11613056, 0.03784681, 0.13079658, -0.25147602, 0.2733249, 0.1713241, -0.09005289, 0.19646825, -0.16056062, -0.009785861, 0.13604888, -0.21496658, 0.05184772, 0.17229706, 0.08127334, -0.062031943, -0.2558591, 0.015337402, 0.23481432, 0.16686414, -0.2245873, -0.18808255, 0.009581387, 0.04816477, 0.22922641, -0.0012707924, -0.13853616, -0.044646878, 0.2266376, 0.18489015, -0.25892127, 0.305218, 0.0782098, 0.11629605, -0.29668537, 0.17747812, 0.29485095, 0.101344824, -0.12923305, -0.07555835, -0.15913178, -0.22319482, -0.0480633, -0.24851614, 0.054573048, -0.122522846, -0.004054593, 0.08138496, -0.23193656, -0.23933691, 0.25007245, -0.20874687, -0.17510736, 0.008099039, -0.14162926, -0.19182791, 0.08353248, 0.12649335, 0.15708317, -0.030389227, 0.18127605, 0.22613856, 0.19238168, -0.019055974, 0.29182833, -0.12630872, -0.07600504, -0.23826365, -0.17561099, 0.25029683, 0.104923084, 0.12383883, 0.19985548, -0.24647577, 0.0495301, 0.061459254, 0.04292385, -0.084938325, -0.14853701, 0.2990081, 0.09010421, 0.16231446, -0.033788495, -0.055379335, -0.29547435, 0.097925335, -0.28857815, 0.10065227, -0.0072477804, -0.07492938, 0.2937751, 0.050593715, 0.18682182, 0.2771686, -0.04205273, -0.29789045, -0.03598552, -0.17164911, -0.15361601, 0.08401896, 0.016378243, -0.22769968, 0.23210913, -0.21526282, 0.18713988, -0.21824561, -0.12332169, -0.15027735, -0.12731022, 0.23588493, -0.12864116, 0.053558633, 0.0432003, 0.27036044, -0.25601035, 0.06727849, -0.2156243, -0.16651528, -0.19194858, -0.0121583035, 0.07256672, 0.025967587, 0.10653231, 0.21596763, 0.1890363, 0.26643264, -0.036554847, 0.2409692, 0.1524556, 0.27314016, -0.004684587, 0.107618116, -0.21622401, -0.15215163, -0.21574484, -0.17136835, 0.006763933, 0.19560458, -0.01278348, -0.057421014, -0.04641838, 0.17578802, 0.11134954, 0.2212636, -0.0660869, 0.17741731, -0.023731655, -0.2905076, 0.22478354, -0.23946598, 0.16125216, 0.016195303, -0.22669227, 0.122664325, -0.16749473, 0.2986038, -0.28348833, 0.22328915, -0.0059476416, -0.22979268, 0.08861383, 0.047877003, 0.2943451, 0.052898634, -0.12777048, 0.27397317, -0.28017426, 0.1350666, -0.15095098, 0.2973174, 0.052011095, -0.17084917, -0.24585344, 0.23396736, 0.029746091, -0.11268457, 0.13082993, -0.28576142, 0.03126085, -0.14969969, -0.07493171, 0.06569029, -0.24515986, 0.24883741, 0.18408094, -0.13492665, -0.14377424, -0.2691058, 0.060054652, -0.15446165, 0.035898063, -0.084344395, 0.24448243, 0.27747133, 0.25752315, -0.14774598, -0.10339759, -0.10883387, -0.27944782, -0.27702633, 0.098795794, -0.2531378, -0.06369438, -0.10340716, 0.008414109, -0.24774373, 0.15198833, 0.16748743, 0.25612214, -0.22385402, -0.06880354, -0.29678982, 0.30525059, 0.080822416, 0.21997069, -0.14229584, -0.07579436, 0.05086053, 0.2835043, -0.19406456, -0.23405145, 0.2313162, -0.17432764, -0.26310104, 0.22883119, 0.28350294, 0.18479212, -0.04880053, -0.07090245, 0.30004302, 0.19437978, -0.08637432, -0.14142151, -0.0051303282, 0.1931544, -0.27481544, 0.28549096, -0.29905576, 0.22911815, 0.27501458, 0.22656934, -0.10067292, -0.26566717, -0.20848463, -0.11919979, -0.25283486, 0.16330136, 0.23735867, -0.12243685, -0.25114313, -0.05095989, -0.30306107, 0.16549948, 0.19493473, -0.11833882, -0.22451438, -0.030841537, 0.062222037, 0.0735458, -0.13297614, 0.20363843, -0.077563524, -0.023182692, -0.24139544, -0.17696492, 0.07207491, -0.24749735, 0.21581973, -0.15962775, -0.048957847, -0.25394145, -0.16041827, 0.10995647, -0.1580035, 0.23479395, 0.11397157, 0.1900383, -0.04896887, 0.29975876, -0.07144806, 0.055653527, -0.1856092, -0.19319972, 0.12994254, -0.29610136, -0.10869597, -0.03649163, 0.18944947, -0.051949553, -0.07052212, -0.30459955, 0.15242845, -0.23322779, 0.12584853, -0.29205808, 0.05107238, 0.10292769, -0.033229236, -0.2277297, -0.07465314, 0.08464384, -0.11267187, 0.05847638, 0.083034985, 0.20511568, -0.08537042, 0.14625822, 0.047836196, 0.09085071, -0.10033413, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0035852625, -0.01853093, -0.0833781, -0.2743099, 0.120862015, 0.104063556, -0.34616777, -0.17686577, 0.19070017, -0.27553457, -0.24325708, -0.100668244, -0.39239904, 0.23580594, -0.35893068, 0.0783495, -0.061764967, 0.37349522, 0.3478054, 0.3020523, 0.090737626, -0.36008033, -0.22601306, -0.06649921, -0.064779714, -0.11344489, 0.003124457, -0.04586055, 0.20370266, 0.37878254, 0.02885329, 0.24265331, -0.35525474, 0.08096749, 0.26183075, 0.18279201, 0.12146228, -0.15465513, 0.23034629, -0.2026723, -0.012658883, 0.22492358, 0.3556952, -0.0043458184, -0.2630105, 0.037340485, -0.17566752, -0.06758405, -0.33165023, 0.34108216, -0.16893953, -0.15976994, -0.12854186, 0.06405554, -0.037298135, -0.11534675, -0.08384364, -0.015106911, 0.36488485, -0.26050887, -0.1445464, 0.1718007, 0.2865044, -0.13992149, 0.19308804, -0.04630705, -0.07708494, 0.39443088, 0.14808108, -0.3029363, 0.000100138, -0.1979514, 0.13126889, -0.23698278, -0.02408949, -0.22256802, 0.16101564, -0.35405377, -0.06981201, 0.31691837, -0.15467426, -0.20871288, -0.3380385, -0.058646288, 0.16806538, -0.34890524, 0.22131246, -0.31192446, -0.3406905, -0.0010529174, 0.14488386, -0.35546848, 0.21143271, -0.022682251, -0.10744485, -0.073698156, -0.23236601, 0.041712638, 0.37035644, 0.044231627, -0.12042963, -0.29082224, -0.03295582, 0.14787692, -0.21071309, -0.1536745, 0.21288997, 0.33500633, 0.16152658, 0.2601638, 0.089995354, -0.32767245, 0.340496, 0.108437605, 0.11764822, -0.31653035, 0.15373513, -0.22505926, -0.20126857, -0.23028111, -0.31906238, 0.38658097, 0.37945062, 0.029589973, -0.19531079, 0.3540455, 0.3587661, 0.25697201, 0.26817155, -0.28665426, 0.014206427, -0.0819702, 0.28929982, -0.0024699126, -0.29596424, 0.1325506, 0.2317701, 0.021738471, 0.15438731, -0.36836496, 0.23729664, -0.19506626, 0.35262445, 0.31735143, 0.10123421, -0.15118735, -0.13590659, 0.0025759244, -0.2471547, 0.36802068, 0.24341984, 0.106848, -0.31263584, 0.33181337, -0.28395385, -0.26791766, -0.39201334, -0.124219716, 0.018044734, -0.30570427, 0.109609514, -0.24910174, -0.06687977, -0.33588302, -0.17772524, -0.19350195, 0.27265114, 0.14746755, -0.005320956, -0.15534103, 0.055546556, 0.07754006, 0.08609603, 0.29256135, -0.39325535, -0.20142403, -0.17224635, 0.39322543, -0.058241945, 0.15820941, -0.22987127, -0.3685282, 0.19406763, -0.33338365, -0.19825229, 0.03906007, -0.12240321, -0.0869086, -0.14343674, -0.027775552, 0.33839056, -0.11010263, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]"
     ]
    }
   ],
   "source": [
    "print(θ_transmon) # initial state of the DNN optimization parameters"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Load the optimized DNN parameters (useful for re-doing plots, etc)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "transmon_nn_solution = Float32[-0.97915673, -0.36460218, -0.79033154, 0.8239472, 1.0524946, -0.67725754, -0.66329354, 0.28241038, -1.092163, -0.5660408, -0.26786017, -0.21756597, 0.121958114, 0.22800055, 0.8166376, 0.5764276, -0.19596633, -0.53310657, -0.12392185, -0.59142804, 0.45606706, 0.42802846, -0.041787006, -0.07146492, -0.08107781, -0.08068257, -0.11327824, 0.37855577, 0.0017870372, -0.1132204, -0.91454566, 0.66256756, -0.102426864, -0.055578172, 0.13265869, -1.0578063, -0.029647138, 0.0978467, -0.4962986, -0.16951257, 0.49278498, 0.24277303, -0.032765258, -0.5254691, 0.7005557, 0.67708355, -0.29841214, 0.08978837, -0.2520453, -0.16673256, -0.37952036, -0.30156913, -0.467737, -0.8299329, -1.1357589, 0.26708332, -0.89152116, 0.35940096, -0.5879611, -0.5834776, -0.40460023, 0.05868539, -0.28975445, -0.24679054, -0.08214806, -0.25520575, 0.13660981, -0.066546366, -0.22133252, -0.067704536, 0.26551285, 0.05319037, 0.28709376, -0.19153234, 0.27366552, 0.18434778, 0.20606251, 0.10280727, 0.052064214, 0.094994724, 0.22856165, -0.14379366, -0.22872697, -0.014456553, 0.07187138, 0.0371128, 0.112539314, 0.10064531, 0.19689538, -0.0020610252, -0.12096475, 0.29144257, 0.15249452, 0.20276028, -0.20563132, 0.22866394, 0.33314592, 0.014638558, -0.15194164, -0.15112148, -0.1371953, 0.19742595, 0.2074348, 0.12895171, -0.027359193, -0.072949775, -0.08784431, -0.18322742, -0.3177911, 0.006933871, 0.12753946, -0.27811447, 0.105970666, 0.22148848, -0.041827146, 0.26644167, -0.15806358, 0.11336034, 0.27689958, -0.1118521, -0.17552564, 0.09914064, -0.16627455, -0.12885636, 0.21972306, -0.29217932, 0.19629166, 0.23329826, 0.2243951, 0.3027664, 0.15853857, -0.13471578, 0.24031909, -0.18972377, 0.26451075, 0.16383076, 0.25583336, -0.09726402, -0.08518301, 0.17385255, 0.021266684, 0.18563414, 0.3183929, -0.029747345, -0.12200181, -0.2298638, -0.26648998, -0.29805568, -0.09613084, 0.27698976, 0.2756614, 0.14168392, 0.01582085, -0.03530326, -0.120306656, -0.2157708, 0.0038134488, 0.20127779, 0.22219287, -0.06610236, 0.03660942, -0.3773173, -0.34013385, -0.37259, 0.33157942, 0.44116318, -0.07562609, -0.407768, -0.64364827, -0.113687895, -0.15206008, -0.2782017, -0.39741513, 0.07464066, -0.5667945, -0.05574257, -0.124508895, 0.20670338, 0.54690796, -0.3425474, 0.116081364, 0.09728687, 0.051595263, -0.34088168, 0.29014283, -0.2517255, -0.0043435935, -0.031307243, -0.29086924, -0.18589893, -0.014723242, 0.17179275, 0.18967183, 0.072458066, 0.09500447, 0.24460962, 0.07566676, -0.20711325, 0.24290688, 0.38391685, 0.04953463, -0.17696652, -0.1158114, 0.2130523, -0.1117546, 0.050366044, 0.010552503, -0.19602668, -0.11717528, 0.092060365, 0.085322276, 0.22916351, -0.08354085, -0.108310565, -0.16083163, 0.10498731, -0.28791794, -0.02798897, -0.020289328, -0.058983862, -0.23298799, 0.041829295, -0.09454775, -0.15196694, 0.2730523, 0.14747941, 0.1626726, 0.35111418, -0.26732737, -0.3559555, 0.34658343, 0.013549286, 0.9701247, 0.30978838, 0.066605456, -0.01653312, 0.03885224, -0.054184332, 0.36531875, 0.33648115, 0.24666929, -0.3946655, -0.13577472, 0.15764454, -0.16439329, -0.14143486, 0.040593967, -0.06433543, -0.39265049, -0.26178673, -0.11288978, 0.18325411, 0.19994065, 0.22746679, -0.09415721, -0.06206036, -0.1740263, 0.11151227, -0.16148968, 0.05728211, 0.18614687, -0.29546675, 0.23716964, 0.120513774, 0.5170878, 0.32679707, 0.19276826, -0.18502241, 0.029411497, 0.35736033, 0.34986594, -0.15522198, -0.24439785, 0.11506417, -0.100682884, -0.111894675, 0.08459633, 0.038861204, -0.11777096, -0.2395815, 0.023279522, -0.2138489, 0.086973436, -0.040084105, -0.120975, -0.031095216, 0.1994917, -0.18582256, -0.016934041, 0.06167423, -0.011903755, 0.12167064, 0.12861194, 0.06930953, 0.064329684, 0.028515978, 0.49666184, -0.16671513, 0.30986726, -0.21199149, 0.28616813, 0.15833484, 0.17302237, 0.3850532, 0.24217655, -0.39851993, -0.21637432, -0.03300654, 0.2313842, 0.12157619, -0.1873225, 0.076320566, -0.20190842, 0.28585488, -0.13928223, 0.10992527, 0.21255097, -0.011230036, -0.2876153, 0.023755357, -0.08324565, 0.21264397, -0.21441622, 0.6369597, -0.08446332, -0.19179547, 0.30732703, 0.5107761, 0.76429677, 0.15230852, 0.2105915, 0.35028538, 0.23167244, 0.46064645, 0.46083942, -0.03785677, 0.40570155, -0.46410224, -0.14052498, 0.025544254, 0.07342538, 0.02136824, -0.1715227, 0.16683973, -0.36938873, 0.09916577, -0.07355075, -0.16694015, 0.089100406, 0.4079818, -0.058908135, -0.32014623, 0.062162366, 0.14376794, 0.13683389, 0.51038843, 0.14702863, 0.08519571, 0.20301804, 0.20391439, 0.40388545, 0.104693025, 0.3135343, 0.21058202, 0.3378849, 0.44988215, 0.31963834, 0.2198691, 0.11124008, -0.34457776, -0.12947519, -0.09762021, -0.36278617, 0.049345423, 0.21236698, 0.22723275, -0.2213627, 0.16662407, -0.40966895, -0.096380875, -0.12750116, -0.0314294, -0.03553183, 0.2857673, -0.051864017, -0.27960476, -0.27598697, -0.35999146, 0.0713395, 0.15387234, 0.11801456, 0.04623001, -0.43850142, -0.27925983, -0.0964963, 0.05625121, -0.23156758, -0.0425101, -0.46821246, -0.33363804, -0.17580044, -0.08236892, 0.029429534, 0.2086173, 0.28688663, -0.036934115, -0.09854978, 0.0324378, 0.07978177, -0.15643422, 0.36584944, -0.1230579, 0.06352534, -0.018393124, -0.010463137, -0.26092377, 0.18980478, 0.31192592, 0.1552029, 0.41379863, 0.19938183, 0.18318644, 0.23600452, -0.14573729, 0.6263204, 0.072510526, 0.19031863, 0.0535974, 0.061966263, 0.4315893, -0.026414374, 0.15611637, 0.3118887, 0.10011269, 0.05911476, 0.25473315, 0.12305554, -0.048128106, -0.17990234, -0.036569204, -0.00025839527, -0.17738187, -0.28317666, 0.27193728, 0.051972613, -0.1085946, 0.10901649, 0.16076086, -0.0972404, 0.10307038, 0.011190501, 0.11540579, 0.27601683, -0.0055477154, -0.25511608, 0.030982316, -0.24083918, -0.17839175, 0.17883207, 0.14373064, -0.029059727, 0.16278444, 0.24537379, -0.1694325, 0.26627252, -0.17622443, -0.10621436, -0.2184632, 0.266978, -0.26671296, 0.16398504, -0.1786783, -0.014884497, 0.18550466, 0.22228141, -0.16704535, 0.0073255403, -0.29745704, 0.06532379, -0.1941867, 0.17743072, -0.26335657, 0.20673014, 0.2500578, -0.06559443, 0.18121183, -0.2756814, -0.19446722, -0.22935124, -0.12968175, 0.27133295, 0.21487059, 0.09315734, 0.044301048, -0.23329878, 0.09918444, -0.06004891, 0.11811787, 0.0016910697, 0.079977244, -0.23799968, -0.26416782, -0.030359894, 0.2905148, -0.27218437, -0.17179562, -0.15182231, -0.09231353, 0.077131815, -0.040263757, 0.23335129, -0.043954488, 0.102879494, -0.20634072, 0.10938647, 0.14658324, 0.14974774, -0.21631576, -0.3064885, -0.29435533, -0.4918428, -0.11892419, -0.36611035, 0.07552188, -0.19567272, -0.14170566, -0.27696282, 0.14864907, -0.29656738, 0.038729925, -0.17367564, -0.091627784, 0.01282934, 0.08372112, 0.21034014, -0.16369037, -0.20866063, -0.23387653, 0.16762635, -0.2929557, 0.23946744, 0.1934912, -0.2365066, -0.23684692, 0.26030195, -0.0043693706, -0.22311535, -0.28412738, 0.34543693, 0.14239542, 0.13869144, 0.0965722, -0.80167705, 0.08129873, -0.38498908, -0.35011077, -0.37945345, -0.25259954, -0.043280583, 0.15874931, 0.038241345, -0.05209535, 0.20013782, -0.3088601, 0.14887589, -0.2738174, 0.2410999, -0.25005054, 0.3065434, 0.122008644, -0.05619563, 0.21651497, -0.3141095, -0.22634284, 0.2637919, 0.12568168, 0.14396109, -0.10959071, 0.09029777, 0.06517529, 0.061577532, 0.070103146, 0.07688335, 0.09789772, 0.19688797, -0.2358633, 0.2924302, 0.028734758, 0.2485722, 0.1540734, 0.20959193, -0.16630426, -0.0803371, 0.18111812, 0.12339468, -0.13009074, -0.034030847, -0.19644763, -0.08627597, -0.16317837, -0.23250273, 0.0026418788, -0.19286992, 0.26664385, 0.2856976, -0.30276376, 0.07943427, 0.08721322, -0.20262614, -0.21889459, -0.26411414, -0.08366007, 0.023076864, 0.12989917, 0.1713192, -0.29654488, -0.14616846, -0.26402158, -0.0901871, 0.020564947, -0.14938548, 0.004801693, 0.13655756, -0.12158028, 0.08815646, 0.048636165, -0.15994869, -0.28598303, 0.13211244, 0.088030905, -0.06376831, -0.26396683, 0.2273755, -0.05035845, 0.31485108, 0.054664478, 0.289718, 0.14710289, -0.10573856, -0.1312163, -0.20370609, 0.2348091, -0.14483692, 0.2632718, -0.13732706, 0.019651776, 0.10810832, -0.10245054, 0.83824515, -0.11778027, 0.22792369, -0.2673041, 0.29011267, 0.42573577, 0.22573382, -0.051524453, 0.12411504, -0.23685548, -0.07734572, 0.3282728, -0.053076543, 0.10424494, -0.23225804, -0.23980443, 0.13523403, -0.12023046, -0.096260004, 0.18665771, 0.11060274, 0.40824035, 0.1605139, 0.11549595, 0.123277105, 0.017672976, -0.002952892, 0.22162294, 0.24333082, -0.10035746, 0.02879924, 0.031039527, 0.80118763, 0.38927308, 0.3805847, -0.09007524, 0.20814915, 0.2077579, -0.010304475, -0.12755369, 0.17777434, -0.19673046, -0.4578966, -0.10826468, 0.24338816, 0.110616215, -0.02454771, 0.15689667, -0.1804349, 0.25458246, -0.06980025, -0.17266546, 0.2125774, -0.045030486, -0.09537464, -0.00465043, 0.213867, 0.22740981, 0.07817336, -0.28473797, 0.050876845, 0.05862928, 0.023687182, 0.18413676, -0.38094035, -0.09938391, -0.32762265, -0.28194436, -0.076774545, 0.06352693, -0.27173775, -0.12358944, -0.4224628, 0.3554091, -0.14690846, -0.3238441, -0.061167598, 0.2809163, 0.19677259, -0.17456022, -0.21931247, -0.28921857, -0.089175545, -0.2896383, 0.11092034, 0.07562475, 0.2500027, 0.22788909, -0.019206477, -0.3536831, -0.21032676, -0.48649547, -0.09633581, 0.40673348, 0.18839054, -0.18000084, -0.78731984, 0.1898177, -0.010907211, -0.033367757, -0.057814058, -0.080106325, -0.6386681, -0.37551507, -0.3750471, 0.2967575, 0.046227545, -0.27048066, 0.076367155, -0.18299109, -0.13517664, -0.30267012, 0.2502043, -0.03840506, 0.053674124, 0.2663269, 0.15101054, -0.41405055, 0.116312936, 0.29194263, 0.2283789, -0.22306964, -0.13000473, -0.006672308, 0.13066523, -0.39705318, 0.042233486, 0.15026042, 0.5691735, -0.17513345, 0.28221738, 0.32174003, -0.16353215, 0.47214088, -0.028757358, -0.11171496, 0.35533684, -0.26671004, -0.43967575, -0.018123465, 0.08156632, 0.11107325, -0.14768805, -0.27290905, 0.1945387, -0.26235822, -0.23902111, -0.06664696, 0.20458364, -0.006359542, -0.11271216, 0.14662014, 0.15675165, 0.21655975, -0.21214312, 0.11935694, -0.18972948, 0.21787302, 0.093638934, 0.094904676, -0.65803003, 0.2012753, -0.36854348, 0.065839365, -0.08308193, 0.15283367, -0.06836088, 0.18745622, -0.29206496, 0.12649095, 0.13826685, -0.018093947, -0.10716863, -0.05556255, 0.062457778, -0.24626397, -0.18166424, 0.081512384, 0.19787067, -0.15630236, -0.2908365, 0.10465926, -0.08676079, -0.3083576, 0.0021397737, -0.15692289, -0.030489579, -0.31704056, -0.1866763, -0.06149384, -0.16862096, -0.036442943, -0.21266091, -0.1373332, -0.07609056, -0.05338477, -0.015994826, 0.12194023, -0.3863001, -0.29604703, -0.36497822, 0.09771558, 0.11206143, -0.24414812, 0.3138052, 0.28577742, -0.10422006, 0.0073908614, 0.22774498, -0.32923776, -0.07635989, -0.26404852, -0.27262253, -0.11503191, 0.061880603, -0.014859085, -0.2212858, 0.010088148, -0.016882207, -0.024481948, -0.08465994, 0.078009106, 0.14873976, 0.007481066, -0.3464186, -0.32250097, 0.03586592, 0.17341867, -0.092627466, -0.037522092, -0.1453418, -0.0932284, 0.04617767, -0.10751384, 0.3102291, -0.27021393, 0.31234962, 0.111209214, 0.21623124, 0.09181689, 0.30928156, 0.20580484, -0.0034737743, -0.004609727, -0.17140482, -0.04004232, 0.17712587, 0.13657159, 0.24971144, 0.024304293, -0.070291035, 0.34267184, 0.17194189, -0.30995402, 0.016209725, 0.39690956, 0.46381453, 0.32480988, 0.48409382, 0.1366264, 0.15951318, 0.14642689, 0.14338169, 0.013839993, 0.25548756, -0.028124116, -0.10341065, 0.1865411, 0.16120815, 0.06542617, -0.19763948, 0.0055874866, -0.020650802, -0.06391539, -0.08102913, -0.013488238, 0.2769135, 0.19918647, -0.18334906, 0.2360704, 0.067811325, -0.26794067, -0.039317954, -0.14640506, 0.124474786, -0.28625804, -0.28894183, -0.1070957, 0.09808389, -0.2200294, -0.2564601, 0.07084596, -0.22026686, 0.02165714, -0.052229244, -0.08986744, -0.23157085, -0.19420725, 0.24170601, 0.15520485, 0.24931675, -0.22782223, 0.15007563, 0.0061572636, 0.0012732579, -0.09020855, -0.18138297, 0.096437745, 0.04358324, 0.02561618, -0.21843645, -0.16770685, -0.013900454, 0.002923739, -0.3017938, -0.13335584, 0.14629354, 0.09650733, -0.16612199, -0.23348247, 0.29526398, -0.06237047, -0.20151314, 0.04211746, 0.04088516, -0.11856775, 0.031136334, 0.2817413, -0.032879535, 0.05669077, -0.24328496, 0.019471245, 0.12610112, 0.1720189, -0.020522568, 0.054880746, 0.15247735, 0.21542987, 0.039079245, 0.04972087, -0.24837674, 0.022177435, -0.17958607, 0.24055836, -0.15559737, 0.23151703, 0.21412952, -0.12842968, 0.18318766, -0.20990108, -0.12676749, -0.11783349, -0.014119741, -0.19734004, 0.059092373, -0.15240076, -0.15397796, 0.12371595, -0.31895894, -0.009200173, -0.22810392, 0.15847768, 0.10686018, -0.109597266, -0.08821523, 0.108727954, -0.2278709, -0.25729772, -0.11778751, 0.09561576, 0.20258598, -0.21739464, -0.06982148, 0.20859677, 0.043085117, -0.18048838, 0.025698585, -0.052388612, 0.27148083, 0.28327036, -0.108058915, -0.24578469, 0.29861787, 0.36393684, 0.8554425, 0.046966158, 0.41825885, 0.3388364, -0.13759121, 0.23596182, 0.40756872, -0.030803425, 0.14127846, -0.30733547, -0.19796692, -0.06738828, -0.17546667, 0.2702531, 0.2451145, -0.10982396, -0.0031003153, -0.02701203, -0.16206881, -0.23362578, 0.12652728, 0.34322873, -0.3594701, -0.23573314, 0.019198392, 0.01975468, 0.20999105, -0.36254117, 0.22357135, 0.39682427, 0.042862236, -0.41448334, -0.97328687, -0.4186653, -0.43339396, 0.2197106, -0.11404321, -0.14733604, -0.56404185, -0.16275927, -0.43536308, 0.37149352, 0.33416718, -0.31858796, 0.09317467, -0.30362958, 0.19476117, -0.25323334, 0.083337985, 0.0910837, 0.046803672, -0.3410018, -0.032021347, -0.12303005, 0.10416422, 0.30730784, -0.29623902, 0.22473194, 0.28704017, 0.5479177, -0.22615826, -0.087761976, -0.11178499, 0.47666565, -0.118180476, -0.16822198, 0.2462353, 0.22538547, 0.1668019, -0.09811401, 0.41601464, 0.59761775, 0.7863427, -0.15194595, 0.14047463, 0.2286565, -0.43911833, -0.5260114, 0.14046045, 0.7241394, -0.36317933, 0.55344534, 0.60976297, -0.012921167, 0.119951695, 0.49099052, 0.7408507, -0.49878418, -0.15954822, 0.18654604, 0.08581976, -0.11288393, -0.12654036, 0.15568495, -0.3542906, -0.13970862, -0.07300315, -0.38822988, 0.05385103, 0.07642305, 0.12028592, 0.24264151, -0.09574146, 0.29192904, 0.2312504, 0.06404662, -0.3711992, -0.19542521, 0.47785848, -0.012533592, 0.033427037, -0.58970255, 0.039246526, -0.08957892, -0.042614695, -0.23558304, -0.3252757, -0.04224711, -0.19898465, -0.38301682, 0.2588443, -0.18514588, -0.03036259, 0.1303451, 0.08517812, -0.06536882, 0.08735424, 0.074915834, -0.11823554, -0.03615322, 0.30315956, 0.16053227, -0.024790041, 0.29633653, -0.078934126, 0.118278235, -0.136791, -0.2489335, -0.05290041, 0.021716287, 0.31531537, -0.13594243, 0.23949498, -0.26146185, 0.20917515, 0.31509522, -0.068687305, 0.16777515, 0.061320066, 0.18202475, 0.24023755, 0.27261958, -0.25469232, 0.110859185, -0.058001842, 0.1341867, 0.1116198, -0.24763319, 0.13677248, 0.31673387, 0.24141318, -0.14522387, -0.28699812, 0.035243202, -0.24857813, 0.12828362, -0.1966984, -0.18983495, 0.04571465, 0.08152657, -0.021673368, -0.06682125, 0.0059428234, -0.034784243, 0.03160817, 0.24359559, -0.16765851, 0.21868756, -0.046194505, 0.32137161, 0.13332434, -0.18315497, 0.0018591909, -0.14390726, -0.010391528, 0.36654216, 0.42947346, 0.3160468, -0.30639333, -0.3078323, 0.02719436, 0.027973736, 0.045478933, -0.4100461, -0.10227545, -0.04759603, 0.12647295, 0.2738374, -0.035109624, -0.2977568, -0.017079715, -0.36861295, -0.48675728, 0.3506386, 0.25035846, -0.023694746, -0.18913719, -0.55720454, -0.080486365, 0.47732985, 0.092562184, -0.28538382, -0.249158, -0.00043369795, 0.06268079, -0.37855324, 0.16044113, 0.33185065, -0.16167226, 0.075462945, -0.14255063, -0.27327457, 0.1972098, -0.2563811, -0.14774811, -0.394333, -0.06794398, 0.2972748, -0.13775654, -0.15946011, -0.32708442, -0.117377065, 0.2554109, 0.18051481, -0.19397101, 0.26190862, -0.028281577, 0.020021837, 0.004132212, -0.0017044017, -0.2168691, 0.15235904, 0.077003196, 0.06734838, -0.05624156, 0.07845153, -0.025761886, -0.33365777, 0.15030031, -0.19769143, -0.34541315, -0.32737306, 0.3977573, 0.028447002, -0.017763428, 0.10776894, -0.39250216, 0.31470993, 0.08651302, -0.089461386, -0.039162908, -0.16745794, 0.17112084, -0.07442925, 0.10845827, -0.047058824, 0.3214077, -0.1534305, -0.2523831, 0.16712153, 0.350261, 0.13979016, -0.014879338, 0.1066335, -0.1951306, 0.24800499, -0.09445776, -0.37180528, 0.33106336, 0.15375733, -0.07109549, -0.24861746, -0.09100358, -0.11241846, 0.26396757, -0.06201687, -0.007570023, -0.1295376, -0.15123793, -0.12003405, -0.25514218, 0.2608027, 0.00018800955, 0.24304716, -0.014932004, -0.112164624, 0.022196138, 0.14460784, -0.24479325, -0.24533147, -0.38293982, -0.045194443, -0.318901, -0.25415835, 0.29654518, 0.29791918, 0.1071891, -0.08230859, -0.036244035, -0.2487063, 0.010913002, 0.20552453, -0.16240625, 0.09456669, -0.11139975, -0.037262175, -0.23039912, -0.27662158, 0.22304562, 0.01639118, -0.09242736, 0.07134702, -0.2570478, 0.070772365, -0.21597563, -0.10708084, -0.08703639, -0.22940679, 0.014833365, 0.21796444, -0.2375848, -0.00587315, -0.1747147, 0.23352088, -0.012484476, -0.060364794, 0.2709833, 0.31149477, 0.16730267, -0.25094995, 0.020338058, 0.04774426, -0.26447818, -0.21073344, -0.5238298, 0.2341806, 0.22310339, -0.4698582, -0.41527697, -0.20736653, -0.29341346, -0.6459095, 0.0832929, -0.3720285, -0.25789285, -0.30142927, -0.22065377, 0.0017086081, -0.33784574, -0.13886902, 0.55468094, -0.15608923, -0.33174396, -0.12909769, 0.34602302, -0.51253265, 0.015288023, -0.5073508, 0.2778775, 0.41306373, -0.26130804, -0.49492753, 0.23733665, 0.78558975, 0.026786394, -0.053157505, 0.26068947, -0.05342947, 0.081051074, 0.09041214, 0.11861778, -0.1975219, 0.005030425, -0.20845582, -0.029827926, -0.25203595, -0.13386512, 0.2412318, -0.08762851, 0.27870962, -0.08136924, -0.054186277, 0.23605524, 0.18086253, -0.16174178, 0.1090962, 0.121099606, -0.043755405, 0.16769375, -0.15237147, 0.043927275, 0.14276786, 0.22957797, 0.13440242, -0.021101898, 0.272245, 0.0015676585, -0.11824245, -0.18593855, 0.26252276, 0.08630954, 0.11312176, -0.4073733, -0.28543723, -0.15900286, -0.34557492, 0.031346943, 0.12003841, 0.1690404, 0.08597059, 0.0705149, 0.53098965, 0.012023061, -0.2943997, 0.16895393, -0.23294045, -0.23563097, 0.33733925, 0.29971793, -0.41776645, -0.36778075, -0.2965248, 0.24467187, 0.058066882, -0.21885929, 0.18094848, -0.30618188, 0.40731028, -0.25011736, 0.10001363, 0.026053619, 0.24718992, 0.04755451, -0.10764517, -0.34784678, 0.052164853, -0.15521282, 0.2594921, 0.20639454, -0.18704492, -0.22800818, 0.3227252, -0.023384579, 0.21827842, -0.0034191597, 0.23138505, 0.051729064, -0.39495775, -0.048042905, 0.26819372, -0.11547686, 0.123701096, -0.27178442, -0.34300727, 0.06633929, -0.1263085, -0.18460923, 0.081368886, -0.120090805, -0.10765127, 0.29450992, -0.064140484, 0.15560357, -0.12173015, -0.25476864, 0.1088223, -0.13855854, 0.27502266, 0.21489577, 0.056334704, 0.06452389, -0.14029591, 0.07949181, 0.21232447, -0.1410153, 0.14435947, 0.19946231, -0.07743221, -0.21132486, -0.3167009, 0.029635742, 0.30960065, 0.18835634, -0.08597406, 0.19803779, 0.06512716, 0.20945494, -0.044891093, 0.2637624, -0.025188746, -0.08424082, 0.121689014, 0.08695838, -0.26939502, -0.0040806835, 0.088492736, -0.054550722, 0.25795013, -0.22456099, 0.09217795, -0.20273525, -0.25983834, 0.22228274, -0.054923117, 0.1342061, 0.03879728, 0.12920548, 0.111861505, 0.17116986, 0.03137205, 0.040486827, -0.112159245, 0.090358436, 0.3500088, -0.0054550846, -0.26734766, -0.039475147, -0.078723066, -0.09973461, 0.00667642, -0.043642078, -0.00840512, -0.095300496, -0.081530206, -0.080923066, -0.07326577, -0.18204157, -0.18197387, 0.23349614, -0.019455735, -0.054840364, 0.2263574, 0.020934423, -0.15189731, 0.18447126, 0.06440633, 0.06761878, 0.011283856, -0.07177527, 0.3846288, -0.18396634, 0.291381, -0.25655589, -0.37281635, -0.38520965, -0.23085168, 0.23477751, 0.095855445, -0.21972826, -0.16715387, -0.1119221, 0.3519193, -0.26971248, -0.21905063, -0.06678144, 0.28479826, -0.14760338, -0.26159337, 0.3027279, -0.013746577, 0.046892107, 0.05287145, -0.1651109, -0.122712, -0.20808968, 0.3974937, -0.3404074, 0.04810342, -0.0941807, 0.21006371, -0.023139756, 0.06508261, 0.0077910167, -0.2822077, -0.15455505, 0.22873957, -0.0024612085, 0.21602489, 0.0059431368, -0.25836465, -0.028509, 0.1997872, 0.15669566, 0.07031922, 0.048717856, 0.076536916, -0.0864123, -0.318958, 0.17616387, 0.0758932, -0.2609876, -0.130473, 0.08936745, -0.26798233, -0.28656712, 0.113536745, 0.14706568, -0.18386321, 0.006558289, -0.27893928, -0.0028886185, -0.21057113, 0.28940818, 0.1495497, 0.17067224, -0.1456094, 0.23791032, -0.36251444, 0.032989606, -0.20907354, -0.08488832, -0.04357749, -0.28001103, -0.3667473, 0.0814717, 0.29657978, -0.21124092, -0.2651855, -0.17155756, 0.2592718, -0.07064694, -0.11195671, 0.11857305, 0.08717353, -0.24261628, -0.25266984, 0.16976398, 0.056371726, 0.06601681, 0.36816856, -0.36366946, 0.43585214, 0.10263935, -0.18097399, 0.31515902, -0.24446318, 0.27785227, -0.1296833, 0.090954594, 0.16718228, 0.34517512, -0.2853301, -0.07038939, 0.2541856, 0.29615375, 0.24584445, -0.28467166, 0.08318374, -0.2490467, 0.038365047, -0.07060989, -0.30152375, -0.23024587, 0.42502657, 0.038407136, -0.15908691, 0.47179097, 0.301093, 0.010085855, -0.3452667, -0.34129387, 0.05991473, 0.19425488, -0.3665635, -0.17047721, 0.16381906, -0.3308918, 0.30408525, 0.03535689, -0.1509219, 0.34172994, 0.09065816, -0.4333286, -0.23035298, 0.35684896, -0.007869426, -0.3833171, -0.7279299, 0.22661379, 0.22412652, -0.3397219, -0.25897288, -0.21564421, 0.36165315, -0.10473914, -0.1081191, 0.09942351, 0.13441692, 0.110718384, 0.20172334, -0.032072954, -0.025028657, 0.210356, 0.2523552, 0.22902027, -0.023756308, -0.29354882, 0.06907348, 0.018205581, 0.5384847, -0.062473852, 0.012973163, 0.08002429, -0.009959617, -0.22757338, 0.24214952, 0.3105412, -0.09679449, -0.46117082, -0.47071233, -0.12494739, 0.101808086, 0.057467148, -0.080435954, -0.0197154, 0.40853786, -0.14640525, -0.098729186, 0.12519227, 0.30557892, 0.29350728, 0.0051854565, 0.11385835, 0.012995449, 0.12373875, -0.33479157, 0.081257, 0.18038046, 0.23650427, -0.17259702, -0.28646562, 0.1947025, 0.22265047, 0.22864258, 0.08231348, -0.17407608, 0.025332088, 0.17554286, -0.068644255, 0.22105682, 0.1223594, 0.10777053, -0.11857732, 0.19972776, 0.0972524, -0.2581774, -0.17265712, -0.2054801, 0.11801385, 0.19009958, -0.34046453, 0.0026223608, 0.16381387, -0.09782326, -0.07689166, 0.051640797, 0.13663252, -0.45243937, 0.20982336, 0.11138486, -0.057742912, -0.12344301, -0.39211026, 0.12071547, -0.05269211, 0.1080848, 0.28222662, -0.051018797, -0.10339895, 0.14820172, 0.320782, 0.19873019, -0.012158027, -0.20743, 0.058790892, -0.019624954, 0.23673214, -0.2926506, -0.16851667, 0.19557327, -0.028885841, 0.010987949, -0.11622562, -0.25763386, 0.15823996, -0.0075512202, 0.33201954, 0.23812081, -0.016925097, 0.17654969, -0.31784463, 0.16237654, 0.17620392, 0.03281931, 0.2525016, -0.45838913, 0.17552853, 0.12412285, -0.18982774, 0.29235405, 0.09091981, -0.08987547, -0.07918091, -0.08653427, 0.25021327, 0.3651105, -0.01602365, -0.1771025, -0.2887437, 0.13014711, 0.29034117, -0.011731932, -0.27238822, -0.022838967, -0.0311652, 0.1102658, 0.31699696, -0.010565041, -0.20330818, -0.114183754, 0.18265158, 0.16293918, -0.13802488, 0.19876866, 0.05988623, 0.1565432, -0.40983036, 0.32434884, 0.28525072, 0.07318438, -0.0013247647, -0.15357389, -0.31135023, -0.21848279, 0.13744266, -0.33181897, -0.084616266, -0.33585757, 0.020529157, 0.14879154, -0.2166303, -0.33343086, 0.22397465, -0.07678959, -0.17245303, -0.06283153, -0.11005546, -0.20975444, 0.010426772, 0.090124376, 0.22779068, 0.0014325992, 0.23140459, 0.29419562, 0.06488709, 0.09807906, 0.2883663, -0.19509022, 0.039910905, -0.40035042, -0.11774209, 0.30032843, 0.016365562, 0.15959336, 0.29380044, -0.22379012, -0.12906256, 0.10315917, 0.1484844, 0.12201911, -0.15512195, 0.22835049, 0.092626296, 0.26372513, 0.011729305, -0.13280235, -0.2504945, 0.18020435, -0.31420463, 0.057358637, -0.0546135, -0.10577199, 0.318551, 0.095894635, 0.1818307, 0.30225223, -0.092197, -0.22731078, -0.022442622, -0.19167586, -0.12134683, 0.0037366473, -0.02484855, -0.24584925, 0.24390948, -0.20711981, 0.2618477, -0.24529056, -0.1881986, -0.11769026, -0.066168375, 0.27303523, -0.17405649, 0.019160738, 0.020118138, 0.3117073, -0.22124222, 0.02719967, -0.23461334, -0.10201806, -0.36801365, 0.04511279, 0.30635488, 0.030603638, -0.07350108, 0.07217358, 0.09468395, 0.13852823, 0.21547689, -0.06046938, 0.056842543, 0.2838578, -0.27966112, 0.42794877, -0.28259373, -0.18790609, 0.0054045003, -0.33587876, -0.3850371, 0.21028055, 0.38902143, -0.26680523, -0.31883755, -0.28643563, 0.22805032, 0.47061953, -0.09295139, -0.06895764, -0.08903597, 0.028358052, 0.13733296, -0.47318482, 0.1856858, 0.06491615, -0.1747977, 0.058783825, -0.11459838, 0.27291778, -0.3118237, 0.18075135, 0.046354372, -0.16354293, 0.15007538, 0.020679772, 0.29096565, 0.003200515, -0.13187395, 0.27776343, -0.2299819, 0.13149787, -0.17331088, 0.30202752, 0.08145502, -0.2176932, -0.28099072, 0.2695641, 0.007138258, -0.17954093, 0.19161011, -0.22769053, 0.06611248, -0.10862738, -0.023470266, 0.13612142, -0.49607754, 0.27738258, 0.46696785, -0.18415624, -0.37494963, -0.44745177, -0.071282856, -0.3420532, 0.25155538, -0.416157, 0.07890007, 0.20578176, -0.042575315, 0.17326938, -0.19532432, -0.09964248, -0.06805342, -0.48570395, -0.4238074, -0.22269693, 0.30520338, -0.41842183, -0.26649773, -0.73920465, 0.3163537, 0.5199505, 0.19645904, -0.5144889, -0.14018779, 0.1469839, 0.16879083, -0.20906435, 0.6630615, -0.123772845, -0.33003896, 0.31896967, 0.54895127, 0.05724067, -0.006996083, 0.71430796, -0.401498, 0.1147776, 0.30818334, 0.51988894, 0.65817547, -0.17981373, 0.28246275, 0.31056967, -0.3053974, 0.22092874, 0.5342929, 0.08418307, -0.43110818, 0.1811601, 0.5775236, 0.28161913, 0.1530229, -0.120209605, 0.31126308, 0.36422592, -0.23548566, -0.85161084, 0.17761618, 0.05466428, 0.2297428, 0.11206249, -0.28711402, -0.27346653, 0.06689779, -0.15810175, 0.2095241, 0.1428003, -0.26451737, -0.052428894, 0.047000095, 0.038651176, 0.18223155, -0.3559071, 0.08127772, -0.112087816, -0.12915085, -0.11766518, 0.100967124, -0.01652135, -0.43993098, 0.3481902, 0.047782406, 0.17765777, -0.34826154, -0.30373794, 0.073681645, -0.033722248, 0.30455512, -0.078244485, 0.1274895, 0.10171753, 0.3376342, -0.06914264, 0.11334127, -0.11403723, -0.19226645, 0.11136454, -0.2576107, -0.23761031, 0.02070753, 0.12959236, -0.044814162, -0.05956346, -0.32928395, 0.21219476, -0.2413819, 0.14639705, -0.31685394, 0.08839007, 0.09536587, -0.013809099, -0.15421416, -0.06880923, 0.03462053, -0.10437804, 0.111188315, 0.07330458, 0.23107152, -0.09161598, 0.13369234, 0.036226686, 0.08137734, -0.15863192, -0.6303222, 0.4960537, 0.3027044, -0.39638522, -0.38057622, -0.43947935, -0.30547675, 1.0820497, 0.24235068, -0.5037723, -0.13355678, -0.03579444, -0.54159576, 0.270254, 0.5680894, -0.006453123, 0.7452288, -0.59824544, -0.8884966, 0.02325773, 0.7459065, -0.42502844, -0.4891912, -0.71345824, 0.026496477, 0.522033, -0.09835205, -0.6712141, -0.06934307, 0.78784716, 0.32936007, -0.43544382, 0.08507432, -0.07918503, -0.083615474, -0.66343445, 0.25041425, 0.16150382, -0.83923906, -0.05251652, 0.31543353, 0.4861679, -1.0586996, -0.17380837, -0.6476686, 0.20632145, -0.56025046, 0.32139885, -0.8445585, 0.2965849, 0.2885975, 0.21276419, -0.016313532, -0.55317384, -0.49375445, -0.12714575, 0.37154537, -0.17148407, -0.0044759153, -0.627678, 1.0558267, 0.4835408, -0.23054968, 0.07876218, -0.29670444, 0.102383025, -0.06993338, 0.23482405, 0.08481402, 0.0011697336, 0.17666376, -0.05148249, 0.005421747, 0.14492832, 1.0386904, -0.13758495, -0.5370407, -1.3178489, 0.9450832, 0.08004893, -0.4264873, 0.1255592, -0.11273241, -0.010733755, -0.47336254, 0.026135754, -0.32002023, -0.05382128, -0.021695808, 0.20672491, -0.12527078, -0.17591617, -0.042696908, -0.035113554, 0.27997032, -0.34094417, 0.12267252, 0.052564967, -0.29474196, 0.3034224, -0.09554701, -0.48583037, -0.57014966, -0.30227628, 0.030109214, -0.20603563, -0.121882334, -0.24891858, -0.107733116, -0.36223403, -0.3040171, 0.20052603, -0.23182823, -0.34097895, -0.8970462, -0.118081585, 0.5524167, -0.4014113, 0.4533579, -0.60187364, 0.73287886, 0.06365041, 0.515679, -0.44027993, 0.22517142, -0.6667575, 0.6758319, -0.014564627, 0.00069203944, -0.015994465, 0.4897693, 0.00091167993, 0.20460401, -0.23883544, -0.0027883665, 0.17521985, -0.10895378, -0.08403495, 0.3557487, 0.44689715, -0.059881523, 0.10969151, 0.23221728, -0.022480492, 0.036598932, 0.18576537, 0.12113369, -0.28557095, 0.0254179, -0.34922373, -0.14033237, -0.34456858, -0.16922808, 0.24123034, 0.33539456, -0.10049578, -0.192374, 0.27717426, 0.11195303, 0.33967263, 0.27014592, -0.18691231, -0.39672276, -0.056346193, 0.3176824, 0.0062062843, -0.18044852, -0.014694742, 0.47989097, 0.13398345, 0.4702916, -0.2976915, 0.53113604, -0.11198109, 1.2795987, 0.36724478, 0.11860092, -0.11226709, -0.28920373, 0.06925173, -0.2341853, 0.24001749, 0.39609104, 0.07598947, -0.34010723, 0.14284329, -0.033213932, -0.31047398, -0.14589152, -0.2483421, -0.011664949, -0.5911162, 0.392339, -0.23615798, 0.026740082, -0.25449306, -0.20980105, -0.25358382, 0.51884353, 0.12701383, 0.01310314, 0.014103743, 0.1229589, 0.35956588, 0.4239165, 0.24373262, -0.38174248, -0.07576132, -0.1852665, 0.6192042, -0.032515086, 0.08837193, -0.6742565, -0.24507572, 0.33406907, 0.29763427, -0.7386341, -0.006600294, -0.4436348, -0.061378755, -0.05256019, 0.43667936, -0.14119749, -0.08408825, -0.9163263, 0.25699344, 0.44145852, 1.0642959, -1.474332, -0.35399053]"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.6.0",
   "language": "julia",
   "name": "julia-1.6"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.6.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

